One-loop transverse-momentum-dependent soft function at higher orders in the dimensional regulator

The transverse-momentum-dependent (TMD) soft function for a generic hadroproduction process involving massive colored particles is analytically calculated at the one-loop level, extended to higher orders in the dimensional regulator $\epsilon$. We present both the azimuthal-angle-averaged and azimuthal-angle-dependent soft functions in impact-parameter space, making them suitable for small $q_T$ resummation calculations. Their analytic expressions are provided in terms of multiple polylogarithms. Our results offer essential ingredients for a complete higher-order perturbative calculation of the TMD soft function.

==> anc/Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     51604,       1452]
NotebookOptionsPosition[     45893,       1353]
NotebookOutlinePosition[     46319,       1370]
CellTagsIndexPosition[     46276,       1367]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.950158193904547*^9, 3.950158199036271*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"70605fed-79d9-484f-b7f7-b1be3789b546"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Install", "[", "\"\<handyG\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.950158252311122*^9, 3.950158258913946*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"acc4eca9-c117-4afb-a69f-4a8accd7ab4f"],

Cell[BoxData["\<\"handyG-v0.1.5-1-g2cb5ce3 by L. Naterop, Y. Ulrich, A. \
Signer\"\>"], "Print",
 CellChangeTimes->{3.95015826075356*^9, 3.950158453048561*^9, 
  3.950170404172988*^9, 3.950172626879864*^9, 3.950185340784833*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"4ca2778c-84bc-46c7-a57f-ea02cf7c835a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two massive case (azimuth averaged)", "Section",
 CellChangeTimes->{{3.9501581234341497`*^9, 
  3.950158132524295*^9}},ExpressionUUID->"ea8fd40a-1e6a-4e8f-9647-\
9817ec79739f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vkval", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", "vkT2", "+", 
        RowBox[{"vkz", "^", "2"}]}], "]"}], ",", "0", ",", 
      RowBox[{"Sqrt", "[", "vkT2", "]"}], ",", "vkz"}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"vkz", "->", 
       RowBox[{"3", "/", "10"}]}], ",", 
      RowBox[{"vkT2", "->", 
       RowBox[{"2", "/", "5"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vlval", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", "vlT2", "+", 
        RowBox[{"vlz", "^", "2"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "vlT2", "]"}], "*", 
       RowBox[{"Cos", "[", "phi", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Sqrt", "[", "vlT2", "]"}], "*", 
       RowBox[{"Sin", "[", "phi", "]"}]}], ",", "vlz"}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"vlz", "->", 
       RowBox[{
        RowBox[{"-", "6"}], "/", "5"}]}], ",", 
      RowBox[{"vlT2", "->", 
       RowBox[{"5", "/", "7"}]}], ",", 
      RowBox[{"phi", "->", 
       RowBox[{"Pi", "/", "4"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repvkvl", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vklp", "->", 
      RowBox[{"vkvl", "+", "1"}]}], ",", 
     RowBox[{"vklm", "->", 
      RowBox[{"vkvl", "-", "1"}]}], ",", 
     RowBox[{"vkvl", "->", 
      RowBox[{"vkval", ".", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], ".", "vlval"}]}], ",", 
     RowBox[{"vkT2", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"vkval", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"vkval", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}]}], ",", 
     RowBox[{"vlT2", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"vlval", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"vlval", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}]}], ",", 
     RowBox[{"vkTvlT", "->", 
      RowBox[{
       RowBox[{"vkval", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "3"}], "]"}], "]"}], ".", 
       RowBox[{"vlval", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "3"}], "]"}], "]"}]}]}], ",", 
     RowBox[{"vlm", "->", 
      RowBox[{
       RowBox[{"vlval", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"vlval", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}], ",", 
     RowBox[{"vlp", "->", 
      RowBox[{
       RowBox[{"vlval", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"vlval", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}], ",", 
     RowBox[{"vkm", "->", 
      RowBox[{
       RowBox[{"vkval", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"vkval", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}], ",", 
     RowBox[{"vkp", "->", 
      RowBox[{
       RowBox[{"vkval", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"vkval", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950158491175922*^9, 3.950158491926662*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6e0d6317-f336-42b9-a907-4ef1fba85473"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<TwoMassiveEikonal_AzimuthAveraged.wl\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.950158165328066*^9, 3.950158169582804*^9}, {
  3.950158218280097*^9, 3.950158225605282*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"de22fdea-e449-4032-a87c-8e79e4d50cc5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SuperscriptBox[
    SubscriptBox["I", "kl"], 
    RowBox[{"(", "0", ")"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.950158546669726*^9, 
  3.9501585468924627`*^9}},ExpressionUUID->"89ea86c0-1ae7-4521-bdfa-\
a0f44b49358e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ikl", "[", "0", "]"}], "/.", "Iklletters"}], "//.", 
     "repvkvl"}], "//", "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
         RowBox[{"2", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}], "/.", 
      "repvkvl"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8b4e87da-b9f5-45c7-bb99-100f44375398"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7353285696076346`", ",", "0.7353285696078276`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.950158558823341*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d43feec9-5a6a-4ca3-83f1-8b03070b873d"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SuperscriptBox[
    SubscriptBox["I", "kl"], 
    RowBox[{"(", "1", ")"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9501583843332644`*^9, 3.950158393906497*^9}, {
  3.950158514774227*^9, 
  3.9501585148763943`*^9}},ExpressionUUID->"e986ee32-ebf1-4701-8abb-\
304609433e9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ikl", "[", "1", "]"}], "/.", "Iklletters"}], "//.", 
     "repvkvl"}], "//", "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"u", "^", "2"}], "*", "vkT2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "*", "vlT2"}], 
              "+", 
              RowBox[{"2", "*", "u", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "u"}], ")"}], "*", "vkTvlT"}]}], ")"}]}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
             RowBox[{"2", "*", "u", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}]}], "]"}]}],
        "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
         RowBox[{"2", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}], "/.", 
      "repvkvl"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9501585196654787`*^9, 3.950158539218917*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"11245e7a-7d38-4756-82c1-335f86a6e16a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.23371204978036458`", ",", "0.23371204978056231`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.95015852069559*^9, 3.9501585413948193`*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"d086b4d0-f74b-4a2c-a7ab-c7026e7de371"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SuperscriptBox[
    SubscriptBox["I", "kl"], 
    RowBox[{"(", "2", ")"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9501583843332644`*^9, 
  3.950158393906497*^9}},ExpressionUUID->"50bd707b-83e9-4e68-a1df-\
290fb1f1416b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ikl", "[", "2", "]"}], "/.", "Iklletters"}], "//.", 
     "repvkvl"}], "//", "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"u", "^", "2"}], "*", "vkT2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "*", "vlT2"}], 
              "+", 
              RowBox[{"2", "*", "u", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "u"}], ")"}], "*", "vkTvlT"}]}], ")"}]}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
             RowBox[{"2", "*", "u", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}]}], "]"}]}],
        "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
         RowBox[{"2", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}], "/.", 
      "repvkvl"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.95015831549586*^9, 3.950158322460388*^9}, {
  3.9501584157942533`*^9, 3.950158432666217*^9}, {3.950158463050894*^9, 
  3.950158529184403*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"716f1dfe-b001-4415-8db8-ddcd95d05352"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.2541459027623521`", "\[VeryThinSpace]", "-", 
    RowBox[{"8.750003862992688`*^-16", " ", "\[ImaginaryI]"}]}], ",", 
   "0.25414590276235444`"}], "}"}]], "Output",
 CellChangeTimes->{{3.950158416660036*^9, 3.950158463468215*^9}, {
  3.9501585009648533`*^9, 3.950158529729581*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"f58afc5e-6316-4fe4-946d-cbc25e28aa5e"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SuperscriptBox[
    SubscriptBox["I", "kl"], 
    RowBox[{"(", "3", ")"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9501583843332644`*^9, 3.950158393906497*^9}, {
  3.950158572553823*^9, 
  3.950158572625108*^9}},ExpressionUUID->"4b90cdef-e060-4f08-9f96-\
67a20c07a811"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ikl", "[", "3", "]"}], "/.", "Iklletters"}], "//.", 
     "repvkvl"}], "//", "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"u", "^", "2"}], "*", "vkT2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "*", "vlT2"}], 
              "+", 
              RowBox[{"2", "*", "u", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "u"}], ")"}], "*", "vkTvlT"}]}], ")"}]}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
             RowBox[{"2", "*", "u", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}]}], "]"}]}],
        "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
         RowBox[{"2", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}], "/.", 
      "repvkvl"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.95015831549586*^9, 3.950158322460388*^9}, {
  3.9501584157942533`*^9, 3.950158432666217*^9}, {3.950158463050894*^9, 
  3.950158529184403*^9}, {3.950158576655999*^9, 3.950158578257433*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c7040c66-6703-4137-91be-ee2f90170381"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.2655011492382147`", "\[VeryThinSpace]", "+", 
    RowBox[{"2.8483085491512655`*^-15", " ", "\[ImaginaryI]"}]}], ",", 
   "0.26550114923821594`"}], "}"}]], "Output",
 CellChangeTimes->{3.95015857873783*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"5b581007-e04c-4259-872e-a9274d84fe85"]
}, Closed]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SuperscriptBox[
    SubscriptBox["I", "kl"], 
    RowBox[{"(", "4", ")"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9501583843332644`*^9, 3.950158393906497*^9}, {
  3.950158572553823*^9, 
  3.950158586705052*^9}},ExpressionUUID->"2bc6a7cb-1fc5-4a5f-9a18-\
cf00a0b9c58d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ikl", "[", "4", "]"}], "/.", "Iklletters"}], "//.", 
     "repvkvl"}], "//", "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"u", "^", "2"}], "*", "vkT2"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "*", "vlT2"}], 
              "+", 
              RowBox[{"2", "*", "u", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", "u"}], ")"}], "*", "vkTvlT"}]}], ")"}]}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"u", "^", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
             RowBox[{"2", "*", "u", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}]}], "]"}]}],
        "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"u", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
         RowBox[{"2", "*", "u", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "u"}], ")"}], "vkvl"}]}], ")"}]}], "/.", 
      "repvkvl"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.95015831549586*^9, 3.950158322460388*^9}, {
  3.9501584157942533`*^9, 3.950158432666217*^9}, {3.950158463050894*^9, 
  3.950158529184403*^9}, {3.950158576655999*^9, 3.950158592911427*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"32fdac4d-5505-4641-85d1-ce7d2d7ccca6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.2716066809682237`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.3785813377892125`*^-15", " ", "\[ImaginaryI]"}]}], ",", 
   "0.2716066809682124`"}], "}"}]], "Output",
 CellChangeTimes->{3.950158594785349*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"3b12883f-6b0b-4e6b-b2ba-f38348e69504"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two massive case (full azimuth dependence)", "Section",
 CellChangeTimes->{{3.950158123434149*^9, 3.950158132524295*^9}, {
  3.95017036370402*^9, 
  3.950170369992193*^9}},ExpressionUUID->"41f6e6a4-6f33-49a1-b59b-\
70890fa57f66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<TwoMassiveEikonal_FullAzimuth.wl\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.950158165328066*^9, 3.950158169582804*^9}, {
  3.950158218280097*^9, 3.950158225605282*^9}, {3.950170377331678*^9, 
  3.950170380409585*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3c471518-49da-47d7-9c22-819d007c6572"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"replacerules0", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"Jtildereplacerules", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xub", "\[Rule]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"u", "*", "vkTbT"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "u"}], ")"}], "vlTbT"}]}], ")"}], "^", 
            "2"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"u", "*", "vkTbT"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "u"}], ")"}], "vlTbT"}]}], ")"}], "^", 
              "2"}], "+", 
             RowBox[{"ukl", "^", "2"}]}], ")"}]}], "]"}]}], ",", 
        RowBox[{"ukl", "\[Rule]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"u", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], "^", "2"}], "+", 
           RowBox[{"2", "u", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", "u"}], ")"}], "*", "vkvl"}]}], "]"}]}], ",", 
        RowBox[{"\[Theta]ub", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", "*", "vkTbT"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "u"}], ")"}], "vlTbT"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"u", "*", "vkTbT"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "u"}], ")"}], "vlTbT"}]}], ")"}], "^", 
             "2"}], "]"}], ")"}]}]}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"integrands", " ", "of", " ", "Jtilde", " ", "integrals"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J0tilde0", "=", 
   RowBox[{
    RowBox[{"xub", "/", 
     RowBox[{"ukl", "^", "2"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "xub"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "xub"}], ")"}]}], "]"}], "-", 
      RowBox[{"I", "*", "Pi", "*", "\[Theta]ub"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J1tilde0", "=", 
   RowBox[{
    RowBox[{"xub", "/", 
     RowBox[{"ukl", "^", "2"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}], "]"}], "^", "2"}], 
         "-", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}], "]"}], "^", 
          "2"}]}], ")"}]}], "+", 
      RowBox[{"I", "*", "Pi", "*", "\[Theta]ub", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"xub", "^", "2"}]}], ")"}], "/", "4"}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J2tilde0", "=", 
   RowBox[{
    RowBox[{"xub", "/", 
     RowBox[{"ukl", "^", "2"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}]}], "]"}]}], ")"}]}],
       "+", 
      RowBox[{
       RowBox[{"1", "/", "6"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}], "]"}], "^", "3"}], 
         "-", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}], "]"}], "^", 
          "3"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}], "]"}], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}], "]"}], "^", "2"}]}], 
      "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}], "]"}], "^", "2"}], 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}], "]"}]}], "-", 
      RowBox[{"I", "*", "Pi", "*", "\[Theta]ub", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"xub", "^", "2"}]}], ")"}], "/", "4"}], "]"}], "^", 
           "2"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J3tilde0", "=", 
   RowBox[{
    RowBox[{"xub", "/", 
     RowBox[{"ukl", "^", "2"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}]}], "]"}]}], ")"}]}],
       "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}]}], "]"}], "-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}]}], "]"}]}], ")"}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}], "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}], "]"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Zeta", "[", "2", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}]}], "]"}]}], ")"}]}],
       "+", 
      RowBox[{
       RowBox[{"1", "/", "24"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "xub"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "xub"}], ")"}]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"xub", "^", "2"}]}], ")"}], "/", "4"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"xub", "^", "2"}]}], ")"}], "/", "4"}], "]"}], "^", 
          "2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}], "]"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}], "]"}]}]}], ")"}]}],
       "-", 
      RowBox[{
       RowBox[{"5", "/", "3"}], "*", 
       RowBox[{"Zeta", "[", "3", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "xub"}], ")"}], "/", "2"}], "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "xub"}], ")"}], "/", "2"}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{"I", "*", "Pi", "*", "\[Theta]ub", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"xub", "^", "2"}]}], ")"}], "/", "4"}], "]"}], "^", 
           "3"}], "/", "6"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Zeta", "[", "2", "]"}], "*", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"xub", "^", "2"}]}], ")"}], "/", "4"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"8", "/", "3"}], "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950170499212875*^9, 3.950170500454479*^9}, {
  3.9501705336356363`*^9, 3.95017062082088*^9}, {3.950170838792981*^9, 
  3.9501708795854*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f7bf3893-9363-4e35-a4dd-cb26b6e7526f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "identification", " ", "is", " ", "important", " ", "to", " ",
     "get", " ", "the", " ", "right", " ", "numerical", " ", "answer", " ", 
    "when", " ", "evaluating", " ", 
    RowBox[{"G", "'"}], "s", " ", "in", " ", "order", " ", "to", " ", "avoid",
     " ", "round", " ", "error"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"identifyletters", "[", "x_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rep1", ",", "rep2", ",", "rep11", ",", "rep22", ",", 
        RowBox[{"res", "=", 
         RowBox[{"{", "}"}]}], ",", "i", ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rep1", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b0", "[", "2", "]"}], ",", 
          RowBox[{"b0", "[", "3", "]"}], ",", 
          RowBox[{"b0", "[", "4", "]"}], ",", 
          RowBox[{"b0", "[", "5", "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rep2", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b0", "[", "8", "]"}], ",", 
          RowBox[{"b0", "[", "9", "]"}], ",", 
          RowBox[{"b0", "[", "10", "]"}], ",", 
          RowBox[{"b0", "[", "11", "]"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rep11", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"rep1", "/.", "Jtildeletters"}], "//.", 
           "Jtildereplacerules"}], "/.", "x"}], "//", "N"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rep22", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"rep2", "/.", "Jtildeletters"}], "//.", 
           "Jtildereplacerules"}], "/.", "x"}], "//", "N"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", " ", 
          RowBox[{"Length", "[", "rep22", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "<=", " ", 
            RowBox[{"Length", "[", "rep11", "]"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"rep22", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"rep11", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/", 
               RowBox[{"Max", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{"rep22", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", 
                   RowBox[{"Abs", "[", 
                    RowBox[{"rep22", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ")"}], ",", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "99"}], ")"}]}]}], "]"}]}], "<", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "6"}], ")"}]}]}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"res", ",", 
                RowBox[{
                 RowBox[{"rep2", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", 
                 RowBox[{"rep1", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";", 
              RowBox[{"Continue", "[", "]"}]}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "res", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.950170420582238*^9, 3.95017045580155*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6409444b-0340-45f2-a4b3-d7b434b1aa35"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repvals", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vkvl", "\[Rule]", "3"}], ",", 
     RowBox[{"vkTbT", "\[Rule]", 
      RowBox[{"3", "/", "10"}]}], ",", 
     RowBox[{"vlTbT", "\[Rule]", 
      RowBox[{"2", "/", "10"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"letterrep", "=", 
   RowBox[{"identifyletters", "[", "repvals", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94730417812691*^9, 3.947304197222495*^9}, 
   3.947304401024645*^9, {3.9489639782768106`*^9, 3.948963994333095*^9}, {
   3.948965341553854*^9, 3.948965341721834*^9}, 3.948965434537726*^9, {
   3.948969340064105*^9, 3.948969343090904*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"eaf36d4c-30ba-4dbf-a0e2-b777e5179447"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SubscriptBox["J", "0"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.950158546669726*^9, 3.950158546892463*^9}, {
  3.950170740788434*^9, 
  3.950170778264512*^9}},ExpressionUUID->"8a20d03f-2a32-4916-9a83-\
3338f94786b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Jtilde", "[", "0", "]"}], "/.", "letterrep"}], "/.", 
       "Jtildeletters"}], "//.", "Jtildereplacerules"}], "/.", "repvals"}], "//",
     "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"J0tilde0", "//.", "replacerules0"}], "/.", "repvals"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
  3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
  3.950170925514792*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c180a167-0517-4f39-91af-57f839391440"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.05010511903233178`"}], "-", 
    RowBox[{"0.38434249087054495`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.050105119032339614`"}], "-", 
    RowBox[{"0.3843424908705609`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.950158558823341*^9, {3.9501709001383266`*^9, 3.950170925944243*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"97087a1a-43f6-47cf-a74b-35a40bdce4ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SubscriptBox[
    OverscriptBox["J", "~"], "1"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9501583843332634`*^9, 3.950158393906497*^9}, {
  3.950158514774227*^9, 3.9501585148763943`*^9}, {3.950170932046043*^9, 
  3.950170938608644*^9}},ExpressionUUID->"69365c75-fc01-4828-8053-\
6c9db40e6dbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Jtilde", "[", "1", "]"}], "/.", "letterrep"}], "/.", 
       "Jtildeletters"}], "//.", "Jtildereplacerules"}], "/.", "repvals"}], "//",
     "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"J1tilde0", "//.", "replacerules0"}], "/.", "repvals"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
  3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
  3.950170949233157*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ee1abf1e-999a-4681-a69d-3be81d32d741"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.001529934689243612`"}], "-", 
    RowBox[{"0.5493205169889849`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0015299346892412573`"}], "-", 
    RowBox[{"0.5493205169890161`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.950170950004265*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"01bc6b78-767c-4dfa-8a38-7f65baca3b09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SubscriptBox[
    OverscriptBox["J", "~"], "2"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9501583843332634`*^9, 3.950158393906497*^9}, {
  3.950158514774227*^9, 3.9501585148763943`*^9}, {3.950170932046043*^9, 
  3.9501709605606527`*^9}},ExpressionUUID->"9b84d63f-97ef-474f-91f0-\
502d4a36c329"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Jtilde", "[", "2", "]"}], "/.", "letterrep"}], "/.", 
       "Jtildeletters"}], "//.", "Jtildereplacerules"}], "/.", "repvals"}], "//",
     "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"J2tilde0", "//.", "replacerules0"}], "/.", "repvals"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
  3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
  3.950170964080309*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9f954245-bfe7-4cd5-b8d3-39621d8225ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.08245173722028286`"}], "-", 
    RowBox[{"1.6570442077937968`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.08245173722029278`"}], "-", 
    RowBox[{"1.6570442077938714`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.950170950004265*^9, 3.950170966485413*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"5ba4941c-27a2-48cd-9fd4-f0dc2d9383a4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"check", " ", 
   SubscriptBox[
    OverscriptBox["J", "~"], "3"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9501583843332634`*^9, 3.950158393906497*^9}, {
  3.950158514774227*^9, 3.9501585148763943`*^9}, {3.950170932046043*^9, 
  3.9501709767555227`*^9}},ExpressionUUID->"dc4d1c0a-f6cd-4308-a821-\
0a911ec944f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Jtilde", "[", "3", "]"}], "/.", "letterrep"}], "/.", 
       "Jtildeletters"}], "//.", "Jtildereplacerules"}], "/.", "repvals"}], "//",
     "N"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"J3tilde0", "//.", "replacerules0"}], "/.", "repvals"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
  3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
  3.950170983924684*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d8879bb8-55df-44aa-a1a6-deec9ff321f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.042669988470622415`"}], "-", 
    RowBox[{"3.2262894322353572`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.04266998847063574`"}], "-", 
    RowBox[{"3.2262894322354354`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.950170950004265*^9, 3.950170966485413*^9}, 
   3.9501711465212708`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"c2af379c-07e6-42f5-b4aa-c3c8c0ef2ce3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["One-massless-one-massive case (full azimuth dependence)", "Section",
 CellChangeTimes->{{3.950171197507825*^9, 
  3.950171208189818*^9}},ExpressionUUID->"4ee06963-7ab9-4cf5-9382-\
cab6b558f502"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", "\"\<OneMasslessOneMassiveEikonal_FullAzimuth.wl\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.950158165328066*^9, 3.950158169582804*^9}, {
  3.950158218280097*^9, 3.950158225605282*^9}, {3.950170377331678*^9, 
  3.950170380409585*^9}, {3.950172611605221*^9, 3.950172634001514*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"406d305e-a85f-4c8a-bb6e-7830f4f66296"],

Cell[BoxData[
 RowBox[{"(*", 
  SubscriptBox["V", "0"], "*)"}]], "Input",
 CellChangeTimes->{{3.950158546669726*^9, 3.950158546892463*^9}, {
  3.950170740788434*^9, 3.950170778264512*^9}, {3.9501726553731403`*^9, 
  3.950172673879601*^9}},ExpressionUUID->"5dd35f08-c175-479d-936c-\
b91ee95c2f75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V0", "/.", 
   RowBox[{
    RowBox[{"Sign", "[", "vlTbT", "]"}], "->", "1"}]}], "/.", 
  RowBox[{"y", "->", "0.6875"}]}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
  3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
  3.950170925514792*^9}, {3.950172679943434*^9, 3.950172689708076*^9}, {
  3.950185346780171*^9, 3.950185362767414*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6c9bd218-9883-4c90-9de8-32ec8ca42cab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.7109853576506906`"}], "-", 
  RowBox[{"2.6489892817788725`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.950158558823341*^9, {3.9501709001383266`*^9, 3.950170925944243*^9}, 
   3.9501726902987547`*^9, 3.9501853642640667`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f2d19ebc-1050-4130-abdd-f63e93815d09"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  SubscriptBox["V", "1"], "*)"}]], "Input",
 CellChangeTimes->{{3.950158546669726*^9, 3.950158546892463*^9}, {
  3.950170740788434*^9, 3.950170778264512*^9}, {3.9501726553731403`*^9, 
  3.950172673879601*^9}, {3.950172725773114*^9, 
  3.950172726093663*^9}},ExpressionUUID->"68be2e51-99f6-45e9-92cd-\
3e8da9e3f1af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V1", "/.", 
    RowBox[{
     RowBox[{"Sign", "[", "vlTbT", "]"}], "->", "1"}]}], "/.", 
   RowBox[{"Lp", "->", "2.0"}]}], "/.", 
  RowBox[{"y", "->", "0.6875"}]}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
   3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
   3.950170925514792*^9}, {3.950172679943434*^9, 3.950172689708076*^9}, {
   3.950172727465245*^9, 3.950172727565593*^9}, {3.950172796162882*^9, 
   3.950172814431916*^9}, 3.9501853684112053`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"bc034e2f-1c86-4e8c-8c12-a0f1871d93d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.5765660542170257`"}], "-", 
  RowBox[{"9.558608856739994`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.950158558823341*^9, {3.9501709001383266`*^9, 3.950170925944243*^9}, 
   3.9501726902987547`*^9, 3.95017272797758*^9, 3.950172815869802*^9, 
   3.950185368855484*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"8693d55c-aa0e-4db2-a34a-3af2cb4a26c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  SubscriptBox["V", "2"], "*)"}]], "Input",
 CellChangeTimes->{{3.950158546669726*^9, 3.950158546892463*^9}, {
  3.950170740788434*^9, 3.950170778264512*^9}, {3.9501726553731403`*^9, 
  3.950172673879601*^9}, {3.950172725773114*^9, 3.950172726093663*^9}, {
  3.9501728219306507`*^9, 
  3.950172822358163*^9}},ExpressionUUID->"43545b67-e69c-42e6-9817-\
fec72d97507b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V2", "/.", 
    RowBox[{
     RowBox[{"Sign", "[", "vlTbT", "]"}], "->", "1"}]}], "/.", 
   RowBox[{"Lp", "->", "2.0"}]}], "/.", 
  RowBox[{"y", "->", "0.6875"}]}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
   3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
   3.950170925514792*^9}, {3.950172679943434*^9, 3.950172689708076*^9}, {
   3.950172727465245*^9, 3.950172727565593*^9}, {3.950172796162882*^9, 
   3.950172814431916*^9}, {3.950172861751271*^9, 3.950172861947279*^9}, 
   3.950185370858499*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"b45cda40-7397-468d-90d0-0cc73b08ecfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.9272768457356326`"}], "-", 
  RowBox[{"26.009997336125846`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.950158558823341*^9, {3.9501709001383266`*^9, 3.950170925944243*^9}, 
   3.9501726902987547`*^9, 3.95017272797758*^9, 3.950172815869802*^9, {
   3.950172862363332*^9, 3.9501728812319*^9}, 3.9501853715567007`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"d2275014-aa21-4d98-996b-03ba1ce6b273"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V3", "/.", 
    RowBox[{
     RowBox[{"Sign", "[", "vlTbT", "]"}], "->", "1"}]}], "/.", 
   RowBox[{"Lp", "->", "2.0"}]}], "/.", 
  RowBox[{"y", "->", "0.6875"}]}]], "Input",
 CellChangeTimes->{{3.9501585515196667`*^9, 3.950158558360034*^9}, {
   3.950170780861911*^9, 3.950170816003497*^9}, {3.950170891018949*^9, 
   3.950170925514792*^9}, {3.950172679943434*^9, 3.950172689708076*^9}, {
   3.950172727465245*^9, 3.950172727565593*^9}, {3.950172796162882*^9, 
   3.950172814431916*^9}, {3.950172861751271*^9, 3.9501728836516237`*^9}, 
   3.950185375804154*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"daf80280-67c0-4b5d-89a1-b15bfa7049f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.477126590714676`"}], "-", 
  RowBox[{"60.86147487877867`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.950158558823341*^9, {3.9501709001383266`*^9, 3.950170925944243*^9}, 
   3.9501726902987547`*^9, 3.95017272797758*^9, 3.950172815869802*^9, {
   3.950172862363332*^9, 3.950172884111186*^9}, 3.950185376466506*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"f755a545-6cb5-42f0-9e01-844935657d1c"]
}, Open  ]]
}, Closed]]
},
WindowSize->{808, 756},
WindowMargins->{{48, Automatic}, {Automatic, 4}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"52e1d7b8-0757-4da1-8ed3-82492d3b9e36"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 267, 5, 46, "Input",ExpressionUUID->"70605fed-79d9-484f-b7f7-b1be3789b546"],
Cell[CellGroupData[{
Cell[850, 29, 235, 4, 46, "Input",ExpressionUUID->"acc4eca9-c117-4afb-a69f-4a8accd7ab4f"],
Cell[1088, 35, 332, 6, 36, "Print",ExpressionUUID->"4ca2778c-84bc-46c7-a57f-ea02cf7c835a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1457, 46, 182, 3, 101, "Section",ExpressionUUID->"ea8fd40a-1e6a-4e8f-9647-9817ec79739f"],
Cell[1642, 51, 3480, 105, 388, "Input",ExpressionUUID->"6e0d6317-f336-42b9-a907-4ef1fba85473"],
Cell[5125, 158, 313, 6, 46, "Input",ExpressionUUID->"de22fdea-e449-4032-a87c-8e79e4d50cc5"],
Cell[5441, 166, 281, 8, 46, "Input",ExpressionUUID->"89ea86c0-1ae7-4521-bdfa-a0f44b49358e"],
Cell[CellGroupData[{
Cell[5747, 178, 847, 25, 109, "Input",ExpressionUUID->"8b4e87da-b9f5-45c7-bb99-100f44375398"],
Cell[6597, 205, 233, 5, 52, "Output",ExpressionUUID->"d43feec9-5a6a-4ca3-83f1-8b03070b873d"]
}, Closed]],
Cell[6845, 213, 332, 9, 38, "Input",ExpressionUUID->"e986ee32-ebf1-4701-8abb-304609433e9c"],
Cell[CellGroupData[{
Cell[7202, 226, 1803, 53, 264, "Input",ExpressionUUID->"11245e7a-7d38-4756-82c1-335f86a6e16a"],
Cell[9008, 281, 260, 5, 52, "Output",ExpressionUUID->"d086b4d0-f74b-4a2c-a7ab-c7026e7de371"]
}, Closed]],
Cell[9283, 289, 281, 8, 38, "Input",ExpressionUUID->"50bd707b-83e9-4e68-a1df-290fb1f1416b"],
Cell[CellGroupData[{
Cell[9589, 301, 1900, 55, 264, "Input",ExpressionUUID->"716f1dfe-b001-4415-8db8-ddcd95d05352"],
Cell[11492, 358, 413, 8, 55, "Output",ExpressionUUID->"f58afc5e-6316-4fe4-946d-cbc25e28aa5e"]
}, Closed]],
Cell[11920, 369, 330, 9, 38, "Input",ExpressionUUID->"4b90cdef-e060-4f08-9f96-67a20c07a811"],
Cell[CellGroupData[{
Cell[12275, 382, 1946, 55, 264, "Input",ExpressionUUID->"c7040c66-6703-4137-91be-ee2f90170381"],
Cell[14224, 439, 338, 7, 55, "Output",ExpressionUUID->"5b581007-e04c-4259-872e-a9274d84fe85"]
}, Closed]],
Cell[14577, 449, 330, 9, 38, "Input",ExpressionUUID->"2bc6a7cb-1fc5-4a5f-9a18-cf00a0b9c58d"],
Cell[CellGroupData[{
Cell[14932, 462, 1946, 55, 264, "Input",ExpressionUUID->"32fdac4d-5505-4641-85d1-ce7d2d7ccca6"],
Cell[16881, 519, 338, 7, 55, "Output",ExpressionUUID->"3b12883f-6b0b-4e6b-b2ba-f38348e69504"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[17268, 532, 235, 4, 135, "Section",ExpressionUUID->"41f6e6a4-6f33-49a1-b59b-70890fa57f66"],
Cell[17506, 538, 358, 7, 46, "Input",ExpressionUUID->"3c471518-49da-47d7-9c22-819d007c6572"],
Cell[17867, 547, 10710, 332, 1318, "Input",ExpressionUUID->"f7bf3893-9363-4e35-a4dd-cb26b6e7526f"],
Cell[28580, 881, 4092, 102, 698, "Input",ExpressionUUID->"6409444b-0340-45f2-a4b3-d7b434b1aa35"],
Cell[32675, 985, 762, 17, 78, "Input",ExpressionUUID->"eaf36d4c-30ba-4dbf-a0e2-b777e5179447"],
Cell[33440, 1004, 276, 7, 46, "Input",ExpressionUUID->"8a20d03f-2a32-4916-9a83-3338f94786b9"],
Cell[CellGroupData[{
Cell[33741, 1015, 755, 20, 140, "Input",ExpressionUUID->"c180a167-0517-4f39-91af-57f839391440"],
Cell[34499, 1037, 486, 12, 52, "Output",ExpressionUUID->"97087a1a-43f6-47cf-a74b-35a40bdce4ce"]
}, Open  ]],
Cell[35000, 1052, 351, 8, 46, "Input",ExpressionUUID->"69365c75-fc01-4828-8053-6c9db40e6dbf"],
Cell[CellGroupData[{
Cell[35376, 1064, 755, 20, 140, "Input",ExpressionUUID->"ee1abf1e-999a-4681-a69d-3be81d32d741"],
Cell[36134, 1086, 436, 11, 52, "Output",ExpressionUUID->"01bc6b78-767c-4dfa-8a38-7f65baca3b09"]
}, Open  ]],
Cell[36585, 1100, 353, 8, 46, "Input",ExpressionUUID->"9b84d63f-97ef-474f-91f0-502d4a36c329"],
Cell[CellGroupData[{
Cell[36963, 1112, 755, 20, 140, "Input",ExpressionUUID->"9f954245-bfe7-4cd5-b8d3-39621d8225ae"],
Cell[37721, 1134, 457, 11, 52, "Output",ExpressionUUID->"5ba4941c-27a2-48cd-9fd4-f0dc2d9383a4"]
}, Open  ]],
Cell[38193, 1148, 353, 8, 46, "Input",ExpressionUUID->"dc4d1c0a-f6cd-4308-a821-0a911ec944f3"],
Cell[CellGroupData[{
Cell[38571, 1160, 755, 20, 140, "Input",ExpressionUUID->"d8879bb8-55df-44aa-a1a6-deec9ff321f6"],
Cell[39329, 1182, 486, 12, 52, "Output",ExpressionUUID->"c2af379c-07e6-42f5-b4aa-c3c8c0ef2ce3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39864, 1200, 200, 3, 135, "Section",ExpressionUUID->"4ee06963-7ab9-4cf5-9382-cab6b558f502"],
Cell[40067, 1205, 418, 8, 46, "Input",ExpressionUUID->"406d305e-a85f-4c8a-bb6e-7830f4f66296"],
Cell[40488, 1215, 296, 6, 46, "Input",ExpressionUUID->"5dd35f08-c175-479d-936c-b91ee95c2f75"],
Cell[CellGroupData[{
Cell[40809, 1225, 505, 10, 46, "Input",ExpressionUUID->"6c9bd218-9883-4c90-9de8-32ec8ca42cab"],
Cell[41317, 1237, 362, 7, 52, "Output",ExpressionUUID->"f2d19ebc-1050-4130-abdd-f63e93815d09"]
}, Open  ]],
Cell[41694, 1247, 345, 7, 46, "Input",ExpressionUUID->"68be2e51-99f6-45e9-92cd-3e8da9e3f1af"],
Cell[CellGroupData[{
Cell[42064, 1258, 637, 13, 46, "Input",ExpressionUUID->"bc034e2f-1c86-4e8c-8c12-a0f1871d93d1"],
Cell[42704, 1273, 406, 8, 52, "Output",ExpressionUUID->"8693d55c-aa0e-4db2-a34a-3af2cb4a26c8"]
}, Open  ]],
Cell[43125, 1284, 396, 8, 46, "Input",ExpressionUUID->"43545b67-e69c-42e6-9817-fec72d97507b"],
Cell[CellGroupData[{
Cell[43546, 1296, 685, 14, 46, "Input",ExpressionUUID->"b45cda40-7397-468d-90d0-0cc73b08ecfe"],
Cell[44234, 1312, 453, 8, 52, "Output",ExpressionUUID->"d2275014-aa21-4d98-996b-03ba1ce6b273"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44724, 1325, 687, 14, 46, "Input",ExpressionUUID->"daf80280-67c0-4b5d-89a1-b15bfa7049f8"],
Cell[45414, 1341, 451, 8, 52, "Output",ExpressionUUID->"f755a545-6cb5-42f0-9e01-844935657d1c"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/OneMasslessOneMassiveEikonal_FullAzimuth.wl <==
(*Full azimuthal angle dependent eikonal integral in the one-massless-one-massive case*)
(*
Lp=Log[bT^2*mu^2/(4*Exp[-2*EulerGamma])];
vkT and vlT are 2-dim transverse vectors of vk and vl;
vlTbT=vlT.bhatT, where bhatT is a unit 2-dim transverse vector of bT;
Sign[vlTbT] is the sign of vlTbT;
x=-klTbT^2/ml^2;
y=Sqrt[x/(x-1)], 0<=y<1;
*)
V0=Sign[vlTbT]*(I/2)*Pi*(-G[-1, y] + G[1, y]) + 
 (-G[-1, -1, y] + G[-1, 1, y] + G[1, -1, y] - G[1, 1, y])/2;
V1=(Lp*(-G[-1, -1, y] + G[-1, 1, y] + G[1, -1, y] - G[1, 1, y]))/2 + 
 Sign[vlTbT]*I*Pi*(-1/2*((2*Log[2] + Lp)*(G[-1, y] - G[1, y])) + 
   (y*G[-1, -1, y] - y*G[-1, 1, y] + G[-1, -y, y] + y*G[-1, -y, y] + 
     G[-1, y, y] - y*G[-1, y, y] + G[0, 1, y] + y*G[0, 1, y] - 
     y*G[1, -1, y] - G[1, 1, y] - G[1, -y, y] + y*G[1, -y, y] + 
     2*G[-y, -1, y] - 2*G[-y, 1, y])/2) + 
 (G[-1, -1, -1, y] - G[-1, -1, 1, y] + G[-1, 1, -1, y] - G[-1, 1, 1, y] - 
   G[1, -1, -1, y] + G[1, -1, 1, y] - G[1, 1, -1, y] + G[1, 1, 1, y])/2;
V2=((Lp^2 + 2*Zeta[2])*(-G[-1, -1, y] + G[-1, 1, y] + G[1, -1, y] - G[1, 1, y]))/
  4 + (Lp*(G[-1, -1, -1, y] - G[-1, -1, 1, y] + G[-1, 1, -1, y] - 
    G[-1, 1, 1, y] - G[1, -1, -1, y] + G[1, -1, 1, y] - G[1, 1, -1, y] + 
    G[1, 1, 1, y]))/2 + 
 Sign[vlTbT]*I*Pi*(-1/4*((4*Log[2]^2 + 4*Log[2]*Lp + Lp^2 + 4*Zeta[2])*
     (G[-1, y] - G[1, y])) + Log[2]*(y*G[-1, -1, y] - y*G[-1, 1, y] + 
     G[-1, -y, y] + y*G[-1, -y, y] + G[-1, y, y] - y*G[-1, y, y] + 
     G[0, 1, y] + y*G[0, 1, y] - y*G[1, -1, y] - G[1, 1, y] - G[1, -y, y] + 
     y*G[1, -y, y] + 2*G[-y, -1, y] - 2*G[-y, 1, y]) + 
   (Lp*(y*G[-1, -1, y] - y*G[-1, 1, y] + G[-1, -y, y] + y*G[-1, -y, y] + 
      G[-1, y, y] - y*G[-1, y, y] + G[0, 1, y] + y*G[0, 1, y] - 
      y*G[1, -1, y] - G[1, 1, y] - G[1, -y, y] + y*G[1, -y, y] + 
      2*G[-y, -1, y] - 2*G[-y, 1, y]))/2 + 
   (-((1 + 2*y)*G[-1, -1, -1, y]) - (1 + 2*y)*G[-1, -1, 1, y] + 
     2*G[-1, -1, -y, y] + 3*y*G[-1, -1, -y, y] + y*G[-1, -1, y, y] + 
     y*G[-1, 0, 1, y] + 4*y*G[-1, 0, -y, y] + 2*y*G[-1, 0, y, y] - 
     G[-1, 1, -1, y] - 2*y*G[-1, 1, -1, y] - G[-1, 1, 1, y] + 
     5*y*G[-1, 1, 1, y] + 2*G[-1, 1, -y, y] - 2*y*G[-1, 1, -y, y] - 
     y*G[-1, 1, y, y] + 2*G[-1, -y, -1, y] + 3*y*G[-1, -y, -1, y] + 
     2*G[-1, -y, 1, y] - 3*y*G[-1, -y, 1, y] - 4*G[-1, -y, -y, y] - 
     3*y*G[-1, -y, -y, y] - 2*G[-1, -y, y, y] + 3*y*G[-1, -y, y, y] - 
     2*G[-1, y, -y, y] - y*G[-1, y, -y, y] + y*G[-1, y, y, y] + 
     y*G[0, -1, 1, y] + 4*y*G[0, -1, -y, y] + 2*y*G[0, -1, y, y] + 
     y*G[0, 1, -1, y] - 5*y*G[0, 1, 1, y] - 2*G[0, 1, -y, y] + 
     4*y*G[0, 1, -y, y] + 2*y*G[0, 1, y, y] + 6*y*G[0, -y, -1, y] - 
     2*G[0, -y, 1, y] + 6*y*G[0, -y, 1, y] + G[1, -1, -1, y] + 
     2*y*G[1, -1, -1, y] + G[1, -1, 1, y] + y*G[1, -1, 1, y] - 
     2*G[1, -1, -y, y] - 2*y*G[1, -1, -y, y] - y*G[1, -1, y, y] - 
     3*y*G[1, 0, 1, y] + 4*y*G[1, 0, -y, y] + 2*y*G[1, 0, y, y] + 
     G[1, 1, -1, y] + y*G[1, 1, -1, y] + G[1, 1, 1, y] + 
     2*y*G[1, 1, 1, y] + y*G[1, 1, -y, y] - 2*y*G[1, 1, y, y] - 
     2*G[1, -y, -1, y] - 3*y*G[1, -y, -1, y] + 3*y*G[1, -y, 1, y] + 
     4*G[1, -y, -y, y] - 3*y*G[1, -y, -y, y] + 3*y*G[1, -y, y, y] - 
     y*G[1, y, -1, y] - y*G[1, y, 1, y] - y*G[1, y, -y, y] + 
     y*G[1, y, y, y] + 2*G[-y, -1, -1, y] + 4*y*G[-y, -1, -1, y] + 
     2*G[-y, -1, 1, y] - 4*y*G[-y, -1, 1, y] - 6*G[-y, -1, -y, y] - 
     4*y*G[-y, -1, -y, y] - 2*G[-y, -1, y, y] + 4*y*G[-y, -1, y, y] - 
     2*G[-y, 0, 1, y] - 2*G[-y, 1, -1, y] - 4*y*G[-y, 1, -1, y] + 
     4*y*G[-y, 1, 1, y] + 6*G[-y, 1, -y, y] - 4*y*G[-y, 1, -y, y] + 
     4*y*G[-y, 1, y, y] - 8*G[-y, -y, -1, y] - 6*y*G[-y, -y, -1, y] + 
     8*G[-y, -y, 1, y] - 6*y*G[-y, -y, 1, y] + 6*y*G[-y, y, -1, y] + 
     6*y*G[-y, y, 1, y])/2) + 
 (-G[-1, -1, -1, -1, y] + G[-1, -1, -1, 1, y] - G[-1, -1, 1, -1, y] + 
   G[-1, -1, 1, 1, y] - G[-1, 1, -1, -1, y] + G[-1, 1, -1, 1, y] - 
   G[-1, 1, 1, -1, y] + G[-1, 1, 1, 1, y] + G[1, -1, -1, -1, y] - 
   G[1, -1, -1, 1, y] + G[1, -1, 1, -1, y] - G[1, -1, 1, 1, y] + 
   G[1, 1, -1, -1, y] - G[1, 1, -1, 1, y] + G[1, 1, 1, -1, y] - 
   G[1, 1, 1, 1, y])/2;
V3=((Lp^3 + 6*Lp*Zeta[2] + 4*Zeta[3])*(-G[-1, -1, y] + G[-1, 1, y] + G[1, -1, y] - 
    G[1, 1, y]))/12 + ((Lp^2 + 2*Zeta[2])*(G[-1, -1, -1, y] - 
    G[-1, -1, 1, y] + G[-1, 1, -1, y] - G[-1, 1, 1, y] - G[1, -1, -1, y] + 
    G[1, -1, 1, y] - G[1, 1, -1, y] + G[1, 1, 1, y]))/4 + 
 (Lp*(-G[-1, -1, -1, -1, y] + G[-1, -1, -1, 1, y] - G[-1, -1, 1, -1, y] + 
    G[-1, -1, 1, 1, y] - G[-1, 1, -1, -1, y] + G[-1, 1, -1, 1, y] - 
    G[-1, 1, 1, -1, y] + G[-1, 1, 1, 1, y] + G[1, -1, -1, -1, y] - 
    G[1, -1, -1, 1, y] + G[1, -1, 1, -1, y] - G[1, -1, 1, 1, y] + 
    G[1, 1, -1, -1, y] - G[1, 1, -1, 1, y] + G[1, 1, 1, -1, y] - 
    G[1, 1, 1, 1, y]))/2 + 
 Sign[vlTbT]*I*Pi*(-1/12*((8*Log[2]^3 + 12*Log[2]^2*Lp + Lp^3 + 12*Lp*Zeta[2] + 
      6*Log[2]*(Lp^2 + 4*Zeta[2]) + 16*Zeta[3])*(G[-1, y] - G[1, y])) + 
   ((4*Log[2]^2 + 4*Log[2]*Lp + Lp^2 + 4*Zeta[2])*(y*G[-1, -1, y] - 
      y*G[-1, 1, y] + G[-1, -y, y] + y*G[-1, -y, y] + G[-1, y, y] - 
      y*G[-1, y, y] + G[0, 1, y] + y*G[0, 1, y] - y*G[1, -1, y] - 
      G[1, 1, y] - G[1, -y, y] + y*G[1, -y, y] + 2*G[-y, -1, y] - 
      2*G[-y, 1, y]))/4 - ((2*Log[2] + Lp)*((1 + 2*y)*G[-1, -1, -1, y] + 
      (1 + 2*y)*G[-1, -1, 1, y] - 2*G[-1, -1, -y, y] - 
      3*y*G[-1, -1, -y, y] - y*G[-1, -1, y, y] - y*G[-1, 0, 1, y] - 
      4*y*G[-1, 0, -y, y] - 2*y*G[-1, 0, y, y] + G[-1, 1, -1, y] + 
      2*y*G[-1, 1, -1, y] + G[-1, 1, 1, y] - 5*y*G[-1, 1, 1, y] - 
      2*G[-1, 1, -y, y] + 2*y*G[-1, 1, -y, y] + y*G[-1, 1, y, y] - 
      2*G[-1, -y, -1, y] - 3*y*G[-1, -y, -1, y] - 2*G[-1, -y, 1, y] + 
      3*y*G[-1, -y, 1, y] + 4*G[-1, -y, -y, y] + 3*y*G[-1, -y, -y, y] + 
      2*G[-1, -y, y, y] - 3*y*G[-1, -y, y, y] + 2*G[-1, y, -y, y] + 
      y*G[-1, y, -y, y] - y*G[-1, y, y, y] - y*G[0, -1, 1, y] - 
      4*y*G[0, -1, -y, y] - 2*y*G[0, -1, y, y] - y*G[0, 1, -1, y] + 
      5*y*G[0, 1, 1, y] + 2*G[0, 1, -y, y] - 4*y*G[0, 1, -y, y] - 
      2*y*G[0, 1, y, y] - 6*y*G[0, -y, -1, y] + 2*G[0, -y, 1, y] - 
      6*y*G[0, -y, 1, y] - G[1, -1, -1, y] - 2*y*G[1, -1, -1, y] - 
      G[1, -1, 1, y] - y*G[1, -1, 1, y] + 2*G[1, -1, -y, y] + 
      2*y*G[1, -1, -y, y] + y*G[1, -1, y, y] + 3*y*G[1, 0, 1, y] - 
      4*y*G[1, 0, -y, y] - 2*y*G[1, 0, y, y] - G[1, 1, -1, y] - 
      y*G[1, 1, -1, y] - G[1, 1, 1, y] - 2*y*G[1, 1, 1, y] - 
      y*G[1, 1, -y, y] + 2*y*G[1, 1, y, y] + 2*G[1, -y, -1, y] + 
      3*y*G[1, -y, -1, y] - 3*y*G[1, -y, 1, y] - 4*G[1, -y, -y, y] + 
      3*y*G[1, -y, -y, y] - 3*y*G[1, -y, y, y] + y*G[1, y, -1, y] + 
      y*G[1, y, 1, y] + y*G[1, y, -y, y] - y*G[1, y, y, y] - 
      2*G[-y, -1, -1, y] - 4*y*G[-y, -1, -1, y] - 2*G[-y, -1, 1, y] + 
      4*y*G[-y, -1, 1, y] + 6*G[-y, -1, -y, y] + 4*y*G[-y, -1, -y, y] + 
      2*G[-y, -1, y, y] - 4*y*G[-y, -1, y, y] + 2*G[-y, 0, 1, y] + 
      2*G[-y, 1, -1, y] + 4*y*G[-y, 1, -1, y] - 4*y*G[-y, 1, 1, y] - 
      6*G[-y, 1, -y, y] + 4*y*G[-y, 1, -y, y] - 4*y*G[-y, 1, y, y] + 
      8*G[-y, -y, -1, y] + 6*y*G[-y, -y, -1, y] - 8*G[-y, -y, 1, y] + 
      6*y*G[-y, -y, 1, y] - 6*y*G[-y, y, -1, y] - 6*y*G[-y, y, 1, y]))/2 + 
   (4*G[-1, -1, -1, -1, y] + 2*G[-1, -1, -1, 1, y] + 
     3*G[-1, -1, -1, -y, y] - 3*G[-1, -1, -1, y, y] - 
     2*G[-1, -1, 0, -1, y] + 2*G[-1, -1, 0, 1, y] + 
     2*y*G[-1, -1, 0, -y, y] + 4*G[-1, -1, 0, y, y] + 
     2*G[-1, -1, 1, -1, y] + G[-1, -1, 1, -y, y] - G[-1, -1, 1, y, y] + 
     4*G[-1, -1, -y, -1, y] + 2*G[-1, -1, -y, -y, y] - 
     2*y*G[-1, -1, -y, -y, y] - 2*G[-1, -1, -y, y, y] + 
     2*y*G[-1, -1, -y, y, y] - 2*G[-1, -1, y, -1, y] - 
     2*G[-1, -1, y, 1, y] - 2*G[-1, -1, y, -y, y] + 2*G[-1, -1, y, y, y] - 
     4*G[-1, 0, -1, -1, y] - 2*G[-1, 0, -1, -y, y] + 
     2*y*G[-1, 0, -1, -y, y] + 6*G[-1, 0, -1, y, y] + 
     4*G[-1, 0, 0, -1, y] - 4*G[-1, 0, 0, 1, y] - 4*y*G[-1, 0, 0, -y, y] - 
     2*G[-1, 0, 0, y, y] + 2*y*G[-1, 0, 0, y, y] + 4*G[-1, 0, 1, 1, y] + 
     2*G[-1, 0, 1, -y, y] + 2*y*G[-1, 0, 1, -y, y] - 2*G[-1, 0, 1, y, y] - 
     4*G[-1, 0, -y, -1, y] + 2*y*G[-1, 0, -y, -1, y] + 
     4*G[-1, 0, -y, 1, y] + 2*y*G[-1, 0, -y, 1, y] + 
     6*y*G[-1, 0, -y, -y, y] + 2*G[-1, 0, -y, y, y] - 
     6*y*G[-1, 0, -y, y, y] + 4*G[-1, 0, y, -1, y] + 2*G[-1, 0, y, -y, y] - 
     2*y*G[-1, 0, y, -y, y] - 4*G[-1, 0, y, y, y] + 2*y*G[-1, 0, y, y, y] + 
     2*G[-1, 1, -1, -1, y] + G[-1, 1, -1, -y, y] - G[-1, 1, -1, y, y] - 
     2*G[-1, 1, 0, -1, y] + 2*G[-1, 1, 0, 1, y] + 2*y*G[-1, 1, 0, -y, y] - 
     2*G[-1, 1, 1, 1, y] - G[-1, 1, 1, -y, y] + G[-1, 1, 1, y, y] + 
     2*G[-1, 1, -y, -1, y] - 2*G[-1, 1, -y, 1, y] - 
     2*y*G[-1, 1, -y, -y, y] + 2*y*G[-1, 1, -y, y, y] + 
     5*G[-1, -y, -1, -1, y] + G[-1, -y, -1, 1, y] + 
     3*G[-1, -y, -1, -y, y] - 2*y*G[-1, -y, -1, -y, y] - 
     3*G[-1, -y, -1, y, y] + 2*y*G[-1, -y, -1, y, y] - 
     4*G[-1, -y, 0, -1, y] + 4*G[-1, -y, 0, 1, y] + 
     4*y*G[-1, -y, 0, -y, y] + 2*G[-1, -y, 0, y, y] - 
     4*y*G[-1, -y, 0, y, y] + G[-1, -y, 1, -1, y] - 3*G[-1, -y, 1, 1, y] - 
     G[-1, -y, 1, -y, y] - 2*y*G[-1, -y, 1, -y, y] + G[-1, -y, 1, y, y] + 
     2*y*G[-1, -y, 1, y, y] + 5*G[-1, -y, -y, -1, y] - 
     2*y*G[-1, -y, -y, -1, y] - 3*G[-1, -y, -y, 1, y] - 
     2*y*G[-1, -y, -y, 1, y] + G[-1, -y, -y, -y, y] - 
     6*y*G[-1, -y, -y, -y, y] - G[-1, -y, -y, y, y] + 
     6*y*G[-1, -y, -y, y, y] - G[-1, -y, y, -1, y] + 
     2*y*G[-1, -y, y, -1, y] - G[-1, -y, y, 1, y] + 
     2*y*G[-1, -y, y, 1, y] - G[-1, -y, y, -y, y] + 
     2*y*G[-1, -y, y, -y, y] + G[-1, -y, y, y, y] - 
     2*y*G[-1, -y, y, y, y] - G[-1, y, -1, -1, y] - G[-1, y, -1, 1, y] - 
     G[-1, y, -1, -y, y] + G[-1, y, -1, y, y] - 2*G[-1, y, 0, y, y] - 
     G[-1, y, 1, -1, y] - G[-1, y, 1, 1, y] - G[-1, y, 1, -y, y] + 
     G[-1, y, 1, y, y] - G[-1, y, -y, -1, y] - G[-1, y, -y, 1, y] - 
     G[-1, y, -y, -y, y] + G[-1, y, -y, y, y] + G[-1, y, y, -1, y] + 
     G[-1, y, y, 1, y] + G[-1, y, y, -y, y] - G[-1, y, y, y, y] - 
     6*G[0, -1, -1, -1, y] - 2*G[0, -1, -1, 1, y] - 4*G[0, -1, -1, -y, y] + 
     2*y*G[0, -1, -1, -y, y] + 8*G[0, -1, -1, y, y] + 
     4*G[0, -1, 0, -1, y] - 4*G[0, -1, 0, 1, y] - 4*y*G[0, -1, 0, -y, y] - 
     6*G[0, -1, 0, y, y] + 2*y*G[0, -1, 0, y, y] - 2*G[0, -1, 1, -1, y] + 
     2*G[0, -1, 1, 1, y] + 2*y*G[0, -1, 1, -y, y] - 6*G[0, -1, -y, -1, y] + 
     2*y*G[0, -1, -y, -1, y] + 2*G[0, -1, -y, 1, y] + 
     2*y*G[0, -1, -y, 1, y] - 2*G[0, -1, -y, -y, y] + 
     6*y*G[0, -1, -y, -y, y] + 4*G[0, -1, -y, y, y] - 
     6*y*G[0, -1, -y, y, y] + 6*G[0, -1, y, -1, y] + 2*G[0, -1, y, 1, y] + 
     4*G[0, -1, y, -y, y] - 2*y*G[0, -1, y, -y, y] - 6*G[0, -1, y, y, y] + 
     2*y*G[0, -1, y, y, y] + 8*G[0, 0, -1, -1, y] + 4*G[0, 0, -1, -y, y] - 
     4*y*G[0, 0, -1, -y, y] - 14*G[0, 0, -1, y, y] + 
     2*y*G[0, 0, -1, y, y] - 8*G[0, 0, 0, -1, y] + 8*G[0, 0, 0, 1, y] - 
     8*G[0, 0, 1, 1, y] - 4*G[0, 0, 1, -y, y] - 4*y*G[0, 0, 1, -y, y] + 
     14*G[0, 0, 1, y, y] + 2*y*G[0, 0, 1, y, y] + 8*G[0, 0, -y, -1, y] - 
     4*y*G[0, 0, -y, -1, y] - 8*G[0, 0, -y, 1, y] - 4*y*G[0, 0, -y, 1, y] - 
     10*G[0, 0, y, -1, y] + 2*y*G[0, 0, y, -1, y] + 10*G[0, 0, y, 1, y] + 
     2*y*G[0, 0, y, 1, y] - 2*G[0, 1, -1, -1, y] + 2*G[0, 1, -1, 1, y] + 
     2*y*G[0, 1, -1, -y, y] + 4*G[0, 1, 0, -1, y] - 4*G[0, 1, 0, 1, y] - 
     4*y*G[0, 1, 0, -y, y] + 6*G[0, 1, 0, y, y] + 2*y*G[0, 1, 0, y, y] + 
     2*G[0, 1, 1, -1, y] + 6*G[0, 1, 1, 1, y] + 4*G[0, 1, 1, -y, y] + 
     2*y*G[0, 1, 1, -y, y] - 8*G[0, 1, 1, y, y] - 2*G[0, 1, -y, -1, y] + 
     2*y*G[0, 1, -y, -1, y] + 6*G[0, 1, -y, 1, y] + 2*y*G[0, 1, -y, 1, y] + 
     2*G[0, 1, -y, -y, y] + 6*y*G[0, 1, -y, -y, y] - 4*G[0, 1, -y, y, y] - 
     6*y*G[0, 1, -y, y, y] - 2*G[0, 1, y, -1, y] - 6*G[0, 1, y, 1, y] - 
     4*G[0, 1, y, -y, y] - 2*y*G[0, 1, y, -y, y] + 6*G[0, 1, y, y, y] + 
     2*y*G[0, 1, y, y, y] - 8*G[0, -y, -1, -1, y] + 
     2*y*G[0, -y, -1, -1, y] + 2*y*G[0, -y, -1, 1, y] - 
     4*G[0, -y, -1, -y, y] + 6*y*G[0, -y, -1, -y, y] + 
     8*G[0, -y, -1, y, y] - 6*y*G[0, -y, -1, y, y] + 8*G[0, -y, 0, -1, y] - 
     8*G[0, -y, 0, 1, y] + 2*y*G[0, -y, 1, -1, y] + 8*G[0, -y, 1, 1, y] + 
     2*y*G[0, -y, 1, 1, y] + 4*G[0, -y, 1, -y, y] + 
     6*y*G[0, -y, 1, -y, y] - 8*G[0, -y, 1, y, y] - 6*y*G[0, -y, 1, y, y] - 
     8*G[0, -y, -y, -1, y] + 6*y*G[0, -y, -y, -1, y] + 
     8*G[0, -y, -y, 1, y] + 6*y*G[0, -y, -y, 1, y] + 4*G[0, -y, y, -1, y] - 
     6*y*G[0, -y, y, -1, y] - 4*G[0, -y, y, 1, y] - 6*y*G[0, -y, y, 1, y] + 
     4*G[0, y, -1, -1, y] + 2*G[0, y, -1, -y, y] - 2*y*G[0, y, -1, -y, y] - 
     2*G[0, y, -1, y, y] + 2*y*G[0, y, -1, y, y] - 4*G[0, y, 0, -1, y] + 
     4*G[0, y, 0, 1, y] - 4*G[0, y, 1, 1, y] - 2*G[0, y, 1, -y, y] - 
     2*y*G[0, y, 1, -y, y] + 2*G[0, y, 1, y, y] + 2*y*G[0, y, 1, y, y] + 
     4*G[0, y, -y, -1, y] - 2*y*G[0, y, -y, -1, y] - 4*G[0, y, -y, 1, y] - 
     2*y*G[0, y, -y, 1, y] + 2*y*G[0, y, y, -1, y] + 2*y*G[0, y, y, 1, y] + 
     2*G[1, -1, -1, -1, y] + G[1, -1, -1, -y, y] - G[1, -1, -1, y, y] - 
     2*G[1, -1, 0, -1, y] + 2*G[1, -1, 0, 1, y] + 2*y*G[1, -1, 0, -y, y] - 
     2*G[1, -1, 1, 1, y] - G[1, -1, 1, -y, y] + G[1, -1, 1, y, y] + 
     2*G[1, -1, -y, -1, y] - 2*G[1, -1, -y, 1, y] - 
     2*y*G[1, -1, -y, -y, y] + 2*y*G[1, -1, -y, y, y] - 
     4*G[1, 0, -1, -1, y] - 2*G[1, 0, -1, -y, y] + 2*y*G[1, 0, -1, -y, y] + 
     2*G[1, 0, -1, y, y] + 4*G[1, 0, 0, -1, y] - 4*G[1, 0, 0, 1, y] - 
     4*y*G[1, 0, 0, -y, y] + 2*G[1, 0, 0, y, y] + 2*y*G[1, 0, 0, y, y] + 
     4*G[1, 0, 1, 1, y] + 2*G[1, 0, 1, -y, y] + 2*y*G[1, 0, 1, -y, y] - 
     6*G[1, 0, 1, y, y] - 4*G[1, 0, -y, -1, y] + 2*y*G[1, 0, -y, -1, y] + 
     4*G[1, 0, -y, 1, y] + 2*y*G[1, 0, -y, 1, y] + 6*y*G[1, 0, -y, -y, y] - 
     2*G[1, 0, -y, y, y] - 6*y*G[1, 0, -y, y, y] - 4*G[1, 0, y, 1, y] - 
     2*G[1, 0, y, -y, y] - 2*y*G[1, 0, y, -y, y] + 4*G[1, 0, y, y, y] + 
     2*y*G[1, 0, y, y, y] - 2*G[1, 1, -1, 1, y] - G[1, 1, -1, -y, y] + 
     G[1, 1, -1, y, y] - 2*G[1, 1, 0, -1, y] + 2*G[1, 1, 0, 1, y] + 
     2*y*G[1, 1, 0, -y, y] - 4*G[1, 1, 0, y, y] - 2*G[1, 1, 1, -1, y] - 
     4*G[1, 1, 1, 1, y] - 3*G[1, 1, 1, -y, y] + 3*G[1, 1, 1, y, y] - 
     4*G[1, 1, -y, 1, y] - 2*G[1, 1, -y, -y, y] - 2*y*G[1, 1, -y, -y, y] + 
     2*G[1, 1, -y, y, y] + 2*y*G[1, 1, -y, y, y] + 2*G[1, 1, y, -1, y] + 
     2*G[1, 1, y, 1, y] + 2*G[1, 1, y, -y, y] - 2*G[1, 1, y, y, y] + 
     3*G[1, -y, -1, -1, y] - G[1, -y, -1, 1, y] + G[1, -y, -1, -y, y] - 
     2*y*G[1, -y, -1, -y, y] - G[1, -y, -1, y, y] + 
     2*y*G[1, -y, -1, y, y] - 4*G[1, -y, 0, -1, y] + 4*G[1, -y, 0, 1, y] + 
     4*y*G[1, -y, 0, -y, y] - 2*G[1, -y, 0, y, y] - 4*y*G[1, -y, 0, y, y] - 
     G[1, -y, 1, -1, y] - 5*G[1, -y, 1, 1, y] - 3*G[1, -y, 1, -y, y] - 
     2*y*G[1, -y, 1, -y, y] + 3*G[1, -y, 1, y, y] + 2*y*G[1, -y, 1, y, y] + 
     3*G[1, -y, -y, -1, y] - 2*y*G[1, -y, -y, -1, y] - 
     5*G[1, -y, -y, 1, y] - 2*y*G[1, -y, -y, 1, y] - G[1, -y, -y, -y, y] - 
     6*y*G[1, -y, -y, -y, y] + G[1, -y, -y, y, y] + 
     6*y*G[1, -y, -y, y, y] + G[1, -y, y, -1, y] + 2*y*G[1, -y, y, -1, y] + 
     G[1, -y, y, 1, y] + 2*y*G[1, -y, y, 1, y] + G[1, -y, y, -y, y] + 
     2*y*G[1, -y, y, -y, y] - G[1, -y, y, y, y] - 2*y*G[1, -y, y, y, y] + 
     G[1, y, -1, -1, y] + G[1, y, -1, 1, y] + G[1, y, -1, -y, y] - 
     G[1, y, -1, y, y] + 2*G[1, y, 0, y, y] + G[1, y, 1, -1, y] + 
     G[1, y, 1, 1, y] + G[1, y, 1, -y, y] - G[1, y, 1, y, y] + 
     G[1, y, -y, -1, y] + G[1, y, -y, 1, y] + G[1, y, -y, -y, y] - 
     G[1, y, -y, y, y] - G[1, y, y, -1, y] - G[1, y, y, 1, y] - 
     G[1, y, y, -y, y] + G[1, y, y, y, y] + 6*G[-y, -1, -1, -1, y] + 
     2*G[-y, -1, -1, 1, y] + 4*G[-y, -1, -1, -y, y] - 
     2*y*G[-y, -1, -1, -y, y] - 4*G[-y, -1, -1, y, y] + 
     2*y*G[-y, -1, -1, y, y] - 4*G[-y, -1, 0, -1, y] + 
     4*G[-y, -1, 0, 1, y] + 4*y*G[-y, -1, 0, -y, y] + 
     4*G[-y, -1, 0, y, y] - 4*y*G[-y, -1, 0, y, y] + 
     2*G[-y, -1, 1, -1, y] - 2*G[-y, -1, 1, 1, y] - 
     2*y*G[-y, -1, 1, -y, y] + 2*y*G[-y, -1, 1, y, y] + 
     6*G[-y, -1, -y, -1, y] - 2*y*G[-y, -1, -y, -1, y] - 
     2*G[-y, -1, -y, 1, y] - 2*y*G[-y, -1, -y, 1, y] + 
     2*G[-y, -1, -y, -y, y] - 6*y*G[-y, -1, -y, -y, y] - 
     2*G[-y, -1, -y, y, y] + 6*y*G[-y, -1, -y, y, y] - 
     2*G[-y, -1, y, -1, y] + 2*y*G[-y, -1, y, -1, y] - 
     2*G[-y, -1, y, 1, y] + 2*y*G[-y, -1, y, 1, y] - 
     2*G[-y, -1, y, -y, y] + 2*y*G[-y, -1, y, -y, y] + 
     2*G[-y, -1, y, y, y] - 2*y*G[-y, -1, y, y, y] - 
     8*G[-y, 0, -1, -1, y] - 4*G[-y, 0, -1, -y, y] + 
     4*y*G[-y, 0, -1, -y, y] + 8*G[-y, 0, -1, y, y] - 
     4*y*G[-y, 0, -1, y, y] + 8*G[-y, 0, 0, -1, y] - 8*G[-y, 0, 0, 1, y] + 
     8*G[-y, 0, 1, 1, y] + 4*G[-y, 0, 1, -y, y] + 4*y*G[-y, 0, 1, -y, y] - 
     8*G[-y, 0, 1, y, y] - 4*y*G[-y, 0, 1, y, y] - 8*G[-y, 0, -y, -1, y] + 
     4*y*G[-y, 0, -y, -1, y] + 8*G[-y, 0, -y, 1, y] + 
     4*y*G[-y, 0, -y, 1, y] + 4*G[-y, 0, y, -1, y] - 
     4*y*G[-y, 0, y, -1, y] - 4*G[-y, 0, y, 1, y] - 4*y*G[-y, 0, y, 1, y] + 
     2*G[-y, 1, -1, -1, y] - 2*G[-y, 1, -1, 1, y] - 
     2*y*G[-y, 1, -1, -y, y] + 2*y*G[-y, 1, -1, y, y] - 
     4*G[-y, 1, 0, -1, y] + 4*G[-y, 1, 0, 1, y] + 4*y*G[-y, 1, 0, -y, y] - 
     4*G[-y, 1, 0, y, y] - 4*y*G[-y, 1, 0, y, y] - 2*G[-y, 1, 1, -1, y] - 
     6*G[-y, 1, 1, 1, y] - 4*G[-y, 1, 1, -y, y] - 2*y*G[-y, 1, 1, -y, y] + 
     4*G[-y, 1, 1, y, y] + 2*y*G[-y, 1, 1, y, y] + 2*G[-y, 1, -y, -1, y] - 
     2*y*G[-y, 1, -y, -1, y] - 6*G[-y, 1, -y, 1, y] - 
     2*y*G[-y, 1, -y, 1, y] - 2*G[-y, 1, -y, -y, y] - 
     6*y*G[-y, 1, -y, -y, y] + 2*G[-y, 1, -y, y, y] + 
     6*y*G[-y, 1, -y, y, y] + 2*G[-y, 1, y, -1, y] + 
     2*y*G[-y, 1, y, -1, y] + 2*G[-y, 1, y, 1, y] + 2*y*G[-y, 1, y, 1, y] + 
     2*G[-y, 1, y, -y, y] + 2*y*G[-y, 1, y, -y, y] - 2*G[-y, 1, y, y, y] - 
     2*y*G[-y, 1, y, y, y] + 8*G[-y, -y, -1, -1, y] - 
     2*y*G[-y, -y, -1, -1, y] - 2*y*G[-y, -y, -1, 1, y] + 
     4*G[-y, -y, -1, -y, y] - 6*y*G[-y, -y, -1, -y, y] - 
     4*G[-y, -y, -1, y, y] + 6*y*G[-y, -y, -1, y, y] - 
     8*G[-y, -y, 0, -1, y] + 8*G[-y, -y, 0, 1, y] - 
     2*y*G[-y, -y, 1, -1, y] - 8*G[-y, -y, 1, 1, y] - 
     2*y*G[-y, -y, 1, 1, y] - 4*G[-y, -y, 1, -y, y] - 
     6*y*G[-y, -y, 1, -y, y] + 4*G[-y, -y, 1, y, y] + 
     6*y*G[-y, -y, 1, y, y] + 8*G[-y, -y, -y, -1, y] - 
     6*y*G[-y, -y, -y, -1, y] - 8*G[-y, -y, -y, 1, y] - 
     6*y*G[-y, -y, -y, 1, y] + 6*y*G[-y, -y, y, -1, y] + 
     6*y*G[-y, -y, y, 1, y] + 2*y*G[-y, y, -1, -1, y] + 
     2*y*G[-y, y, -1, 1, y] + 2*y*G[-y, y, -1, -y, y] - 
     2*y*G[-y, y, -1, y, y] + 2*y*G[-y, y, 1, -1, y] + 
     2*y*G[-y, y, 1, 1, y] + 2*y*G[-y, y, 1, -y, y] - 
     2*y*G[-y, y, 1, y, y] + 2*y*G[-y, y, -y, -1, y] + 
     2*y*G[-y, y, -y, 1, y] - 2*y*G[-y, y, y, -1, y] - 
     2*y*G[-y, y, y, 1, y])/2) + 
 (48*G[-1, -1, -1, -1, -1, y] - 48*G[-1, -1, -1, -1, 1, y] + 
   48*G[-1, -1, -1, 1, -1, y] - 48*G[-1, -1, -1, 1, 1, y] + 
   48*G[-1, -1, 1, -1, -1, y] - 48*G[-1, -1, 1, -1, 1, y] + 
   48*G[-1, -1, 1, 1, -1, y] - 48*G[-1, -1, 1, 1, 1, y] + 
   15*G[-1, 0, 0, 0, y, y] + 24*G[-1, 0, 0, y, y, y] + 
   12*G[-1, 0, y, 0, y, y] + 48*G[-1, 1, -1, -1, -1, y] - 
   48*G[-1, 1, -1, -1, 1, y] + 48*G[-1, 1, -1, 1, -1, y] - 
   48*G[-1, 1, -1, 1, 1, y] + 48*G[-1, 1, 1, -1, -1, y] - 
   48*G[-1, 1, 1, -1, 1, y] + 48*G[-1, 1, 1, 1, -1, y] - 
   48*G[-1, 1, 1, 1, 1, y] + 15*G[0, -1, 0, 0, y, y] + 
   24*G[0, -1, 0, y, y, y] + 12*G[0, -1, y, 0, y, y] + 
   15*G[0, 0, -1, 0, y, y] + 24*G[0, 0, -1, y, y, y] + 
   15*G[0, 0, 0, -1, y, y] + 115*G[0, 0, 0, 1, y, y] + 
   15*G[0, 0, 0, y, -1, y] + 115*G[0, 0, 0, y, 1, y] + 
   115*G[0, 0, 1, 0, y, y] + 184*G[0, 0, 1, y, y, y] + 
   24*G[0, 0, y, -1, y, y] + 184*G[0, 0, y, 1, y, y] + 
   24*G[0, 0, y, y, -1, y] + 184*G[0, 0, y, y, 1, y] + 
   115*G[0, 1, 0, 0, y, y] + 184*G[0, 1, 0, y, y, y] + 
   92*G[0, 1, y, 0, y, y] + 12*G[0, y, -1, 0, y, y] + 
   12*G[0, y, 0, -1, y, y] + 92*G[0, y, 0, 1, y, y] + 
   12*G[0, y, 0, y, -1, y] + 92*G[0, y, 0, y, 1, y] + 
   92*G[0, y, 1, 0, y, y] - 48*G[1, -1, -1, -1, -1, y] + 
   48*G[1, -1, -1, -1, 1, y] - 48*G[1, -1, -1, 1, -1, y] + 
   48*G[1, -1, -1, 1, 1, y] - 48*G[1, -1, 1, -1, -1, y] + 
   48*G[1, -1, 1, -1, 1, y] - 48*G[1, -1, 1, 1, -1, y] + 
   48*G[1, -1, 1, 1, 1, y] + 115*G[1, 0, 0, 0, y, y] + 
   184*G[1, 0, 0, y, y, y] + 92*G[1, 0, y, 0, y, y] - 
   48*G[1, 1, -1, -1, -1, y] + 48*G[1, 1, -1, -1, 1, y] - 
   48*G[1, 1, -1, 1, -1, y] + 48*G[1, 1, -1, 1, 1, y] - 
   48*G[1, 1, 1, -1, -1, y] + 48*G[1, 1, 1, -1, 1, y] - 
   48*G[1, 1, 1, 1, -1, y] + 48*G[1, 1, 1, 1, 1, y])/96;


==> anc/TwoMassiveEikonal_AzimuthAveraged.wl <==
(*Azimuthal angle averaged eikonal integral in the two massive case*)
(*
vklp=vk.vl+1;
vklm=vk.vl-1;
vkTvlT=vkT.vlT, where vkT and vlT are 2-dim transverse vectors of vk and vl;
vkT2=vkT.vkT;
vlT2=vlT.vlT;
vkm=n.vk, where n=(1,0,...,0,1);
vlm=n.vl;
vkp=nbar.vk, where nbar=(1,0,...,0,-1);
vlp=nbar.vl;
*)
(*alphabet*)
Iklletters = {l0[1] -> -1/2 + 1/2*Sqrt[vklp/vklm], 
  l0[2] -> 1/2 + 1/2*Sqrt[vklp/vklm], 
  l0[3] -> (vkTvlT - vlT2 + Sqrt[vkTvlT^2 - vkT2*vlT2])/(vkT2 + 
      vlT2 - 2 vkTvlT), 
  l0[4] -> (vkTvlT - vlT2 - Sqrt[vkTvlT^2 - vkT2*vlT2])/(vkT2 + 
      vlT2 - 2 vkTvlT),
  l0[5] -> vlm/(vkm - vlm), l0[6] -> vlp/(vkp - vlp)};
(*
Ikl[i]=-Integrate[PolyLog[i,-uklT2/ukl2]/ukl2,{u,0,1}],
where uklT2=u^2*vkT2+(1-u)^2*vlT2+2*u*(1-u)vkTvlT, and
      ukl2=u^2+(1-u)^2+2*u*(1-u)*vk.vl.
*)
Ikl[0]=Log[(Sqrt[vklp]+Sqrt[vklm])/(Sqrt[vklp]-Sqrt[vklm])]/Sqrt[vklp*vklm];
Ikl[1]=(-G[-l0[1], -l0[1], 1] - G[-l0[1], l0[2], 1] + G[-l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[6], 1] + G[l0[2], -l0[1], 1] + G[l0[2], l0[2], 1] - 
  G[l0[2], -l0[5], 1] - G[l0[2], -l0[6], 1] + (G[-l0[1], 1] - G[l0[2], 1])*
   Log[vlm*vlp])/(2*Sqrt[vklm*vklp]);
Ikl[2]=(G[-l0[1], -l0[1], -l0[1], 1] + G[-l0[1], -l0[1], l0[2], 1] - 
  G[-l0[1], -l0[1], -l0[5], 1] - G[-l0[1], -l0[1], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[1], 1] + G[-l0[1], l0[2], l0[2], 1] - 
  G[-l0[1], l0[2], -l0[5], 1] - G[-l0[1], l0[2], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[1], 1] - G[-l0[1], -l0[3], l0[2], 1] + 
  G[-l0[1], -l0[3], -l0[5], 1] + G[-l0[1], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[1], 1] - G[-l0[1], -l0[4], l0[2], 1] + 
  G[-l0[1], -l0[4], -l0[5], 1] + G[-l0[1], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[1], 1] - G[l0[2], -l0[1], l0[2], 1] + 
  G[l0[2], -l0[1], -l0[5], 1] + G[l0[2], -l0[1], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[1], 1] - G[l0[2], l0[2], l0[2], 1] + 
  G[l0[2], l0[2], -l0[5], 1] + G[l0[2], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[1], 1] + G[l0[2], -l0[3], l0[2], 1] - 
  G[l0[2], -l0[3], -l0[5], 1] - G[l0[2], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[1], 1] + G[l0[2], -l0[4], l0[2], 1] - 
  G[l0[2], -l0[4], -l0[5], 1] - G[l0[2], -l0[4], -l0[6], 1] + 
  (-G[-l0[1], -l0[1], 1] - G[-l0[1], l0[2], 1] + G[-l0[1], -l0[3], 1] + 
    G[-l0[1], -l0[4], 1] + G[l0[2], -l0[1], 1] + G[l0[2], l0[2], 1] - 
    G[l0[2], -l0[3], 1] - G[l0[2], -l0[4], 1])*Log[vlm*vlp] + 
  (-G[-l0[1], 1] + G[l0[2], 1])*PolyLog[2, -vlT2])/(2*Sqrt[vklm*vklp]);
Ikl[3]=(-G[-l0[1], -l0[1], -l0[1], -l0[1], 1] - G[-l0[1], -l0[1], -l0[1], l0[2], 
   1] + G[-l0[1], -l0[1], -l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[1], -l0[1], -l0[6], 1] - G[-l0[1], -l0[1], l0[2], -l0[1], 
   1] - G[-l0[1], -l0[1], l0[2], l0[2], 1] + G[-l0[1], -l0[1], l0[2], 
   -l0[5], 1] + G[-l0[1], -l0[1], l0[2], -l0[6], 1] + 
  G[-l0[1], -l0[1], -l0[3], -l0[1], 1] + G[-l0[1], -l0[1], -l0[3], l0[2], 
   1] - G[-l0[1], -l0[1], -l0[3], -l0[5], 1] - 
  G[-l0[1], -l0[1], -l0[3], -l0[6], 1] + G[-l0[1], -l0[1], -l0[4], -l0[1], 
   1] + G[-l0[1], -l0[1], -l0[4], l0[2], 1] - G[-l0[1], -l0[1], -l0[4], 
   -l0[5], 1] - G[-l0[1], -l0[1], -l0[4], -l0[6], 1] - 
  G[-l0[1], l0[2], -l0[1], -l0[1], 1] - G[-l0[1], l0[2], -l0[1], l0[2], 
   1] + G[-l0[1], l0[2], -l0[1], -l0[5], 1] + G[-l0[1], l0[2], -l0[1], 
   -l0[6], 1] - G[-l0[1], l0[2], l0[2], -l0[1], 1] - 
  G[-l0[1], l0[2], l0[2], l0[2], 1] + G[-l0[1], l0[2], l0[2], -l0[5], 1] + 
  G[-l0[1], l0[2], l0[2], -l0[6], 1] + G[-l0[1], l0[2], -l0[3], -l0[1], 
   1] + G[-l0[1], l0[2], -l0[3], l0[2], 1] - G[-l0[1], l0[2], -l0[3], 
   -l0[5], 1] - G[-l0[1], l0[2], -l0[3], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[4], -l0[1], 1] + G[-l0[1], l0[2], -l0[4], l0[2], 
   1] - G[-l0[1], l0[2], -l0[4], -l0[5], 1] - G[-l0[1], l0[2], -l0[4], 
   -l0[6], 1] + G[-l0[1], -l0[3], -l0[1], -l0[1], 1] + 
  G[-l0[1], -l0[3], -l0[1], l0[2], 1] - G[-l0[1], -l0[3], -l0[1], -l0[5], 
   1] - G[-l0[1], -l0[3], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[3], l0[2], -l0[1], 1] + G[-l0[1], -l0[3], l0[2], l0[2], 
   1] - G[-l0[1], -l0[3], l0[2], -l0[5], 1] - G[-l0[1], -l0[3], l0[2], 
   -l0[6], 1] - G[-l0[1], -l0[3], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[3], -l0[3], l0[2], 1] + G[-l0[1], -l0[3], -l0[3], -l0[5], 
   1] + G[-l0[1], -l0[3], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[4], -l0[1], 1] - G[-l0[1], -l0[3], -l0[4], l0[2], 
   1] + G[-l0[1], -l0[3], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[3], -l0[4], -l0[6], 1] + G[-l0[1], -l0[4], -l0[1], -l0[1], 
   1] + G[-l0[1], -l0[4], -l0[1], l0[2], 1] - G[-l0[1], -l0[4], -l0[1], 
   -l0[5], 1] - G[-l0[1], -l0[4], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[4], l0[2], -l0[1], 1] + G[-l0[1], -l0[4], l0[2], l0[2], 
   1] - G[-l0[1], -l0[4], l0[2], -l0[5], 1] - G[-l0[1], -l0[4], l0[2], 
   -l0[6], 1] - G[-l0[1], -l0[4], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[4], -l0[3], l0[2], 1] + G[-l0[1], -l0[4], -l0[3], -l0[5], 
   1] + G[-l0[1], -l0[4], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[4], -l0[1], 1] - G[-l0[1], -l0[4], -l0[4], l0[2], 
   1] + G[-l0[1], -l0[4], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[4], -l0[4], -l0[6], 1] + G[l0[2], -l0[1], -l0[1], -l0[1], 
   1] + G[l0[2], -l0[1], -l0[1], l0[2], 1] - G[l0[2], -l0[1], -l0[1], 
   -l0[5], 1] - G[l0[2], -l0[1], -l0[1], -l0[6], 1] + 
  G[l0[2], -l0[1], l0[2], -l0[1], 1] + G[l0[2], -l0[1], l0[2], l0[2], 1] - 
  G[l0[2], -l0[1], l0[2], -l0[5], 1] - G[l0[2], -l0[1], l0[2], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[3], -l0[1], 1] - G[l0[2], -l0[1], -l0[3], l0[2], 
   1] + G[l0[2], -l0[1], -l0[3], -l0[5], 1] + G[l0[2], -l0[1], -l0[3], 
   -l0[6], 1] - G[l0[2], -l0[1], -l0[4], -l0[1], 1] - 
  G[l0[2], -l0[1], -l0[4], l0[2], 1] + G[l0[2], -l0[1], -l0[4], -l0[5], 
   1] + G[l0[2], -l0[1], -l0[4], -l0[6], 1] + 
  G[l0[2], l0[2], -l0[1], -l0[1], 1] + G[l0[2], l0[2], -l0[1], l0[2], 1] - 
  G[l0[2], l0[2], -l0[1], -l0[5], 1] - G[l0[2], l0[2], -l0[1], -l0[6], 1] + 
  G[l0[2], l0[2], l0[2], -l0[1], 1] + G[l0[2], l0[2], l0[2], l0[2], 1] - 
  G[l0[2], l0[2], l0[2], -l0[5], 1] - G[l0[2], l0[2], l0[2], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[3], -l0[1], 1] - G[l0[2], l0[2], -l0[3], l0[2], 1] + 
  G[l0[2], l0[2], -l0[3], -l0[5], 1] + G[l0[2], l0[2], -l0[3], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[4], -l0[1], 1] - G[l0[2], l0[2], -l0[4], l0[2], 1] + 
  G[l0[2], l0[2], -l0[4], -l0[5], 1] + G[l0[2], l0[2], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[3], -l0[1], -l0[1], 1] - G[l0[2], -l0[3], -l0[1], l0[2], 
   1] + G[l0[2], -l0[3], -l0[1], -l0[5], 1] + G[l0[2], -l0[3], -l0[1], 
   -l0[6], 1] - G[l0[2], -l0[3], l0[2], -l0[1], 1] - 
  G[l0[2], -l0[3], l0[2], l0[2], 1] + G[l0[2], -l0[3], l0[2], -l0[5], 1] + 
  G[l0[2], -l0[3], l0[2], -l0[6], 1] + G[l0[2], -l0[3], -l0[3], -l0[1], 
   1] + G[l0[2], -l0[3], -l0[3], l0[2], 1] - G[l0[2], -l0[3], -l0[3], 
   -l0[5], 1] - G[l0[2], -l0[3], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[4], -l0[1], 1] + G[l0[2], -l0[3], -l0[4], l0[2], 
   1] - G[l0[2], -l0[3], -l0[4], -l0[5], 1] - G[l0[2], -l0[3], -l0[4], 
   -l0[6], 1] - G[l0[2], -l0[4], -l0[1], -l0[1], 1] - 
  G[l0[2], -l0[4], -l0[1], l0[2], 1] + G[l0[2], -l0[4], -l0[1], -l0[5], 
   1] + G[l0[2], -l0[4], -l0[1], -l0[6], 1] - 
  G[l0[2], -l0[4], l0[2], -l0[1], 1] - G[l0[2], -l0[4], l0[2], l0[2], 1] + 
  G[l0[2], -l0[4], l0[2], -l0[5], 1] + G[l0[2], -l0[4], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[3], -l0[1], 1] + G[l0[2], -l0[4], -l0[3], l0[2], 
   1] - G[l0[2], -l0[4], -l0[3], -l0[5], 1] - G[l0[2], -l0[4], -l0[3], 
   -l0[6], 1] + G[l0[2], -l0[4], -l0[4], -l0[1], 1] + 
  G[l0[2], -l0[4], -l0[4], l0[2], 1] - G[l0[2], -l0[4], -l0[4], -l0[5], 
   1] - G[l0[2], -l0[4], -l0[4], -l0[6], 1] + 
  (G[-l0[1], -l0[1], -l0[1], 1] + G[-l0[1], -l0[1], l0[2], 1] - 
    G[-l0[1], -l0[1], -l0[3], 1] - G[-l0[1], -l0[1], -l0[4], 1] + 
    G[-l0[1], l0[2], -l0[1], 1] + G[-l0[1], l0[2], l0[2], 1] - 
    G[-l0[1], l0[2], -l0[3], 1] - G[-l0[1], l0[2], -l0[4], 1] - 
    G[-l0[1], -l0[3], -l0[1], 1] - G[-l0[1], -l0[3], l0[2], 1] + 
    G[-l0[1], -l0[3], -l0[3], 1] + G[-l0[1], -l0[3], -l0[4], 1] - 
    G[-l0[1], -l0[4], -l0[1], 1] - G[-l0[1], -l0[4], l0[2], 1] + 
    G[-l0[1], -l0[4], -l0[3], 1] + G[-l0[1], -l0[4], -l0[4], 1] - 
    G[l0[2], -l0[1], -l0[1], 1] - G[l0[2], -l0[1], l0[2], 1] + 
    G[l0[2], -l0[1], -l0[3], 1] + G[l0[2], -l0[1], -l0[4], 1] - 
    G[l0[2], l0[2], -l0[1], 1] - G[l0[2], l0[2], l0[2], 1] + 
    G[l0[2], l0[2], -l0[3], 1] + G[l0[2], l0[2], -l0[4], 1] + 
    G[l0[2], -l0[3], -l0[1], 1] + G[l0[2], -l0[3], l0[2], 1] - 
    G[l0[2], -l0[3], -l0[3], 1] - G[l0[2], -l0[3], -l0[4], 1] + 
    G[l0[2], -l0[4], -l0[1], 1] + G[l0[2], -l0[4], l0[2], 1] - 
    G[l0[2], -l0[4], -l0[3], 1] - G[l0[2], -l0[4], -l0[4], 1])*
   Log[vlm*vlp] + (G[-l0[1], -l0[1], 1] + G[-l0[1], l0[2], 1] - 
    G[-l0[1], -l0[3], 1] - G[-l0[1], -l0[4], 1] - G[l0[2], -l0[1], 1] - 
    G[l0[2], l0[2], 1] + G[l0[2], -l0[3], 1] + G[l0[2], -l0[4], 1])*
   PolyLog[2, -vlT2] + (-G[-l0[1], 1] + G[l0[2], 1])*PolyLog[3, -vlT2])/
 (2*Sqrt[vklm*vklp]);
Ikl[4]=(G[-l0[1], -l0[1], -l0[1], -l0[1], -l0[1], 1] + 
  G[-l0[1], -l0[1], -l0[1], -l0[1], l0[2], 1] - 
  G[-l0[1], -l0[1], -l0[1], -l0[1], -l0[5], 1] - 
  G[-l0[1], -l0[1], -l0[1], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[1], -l0[1], l0[2], -l0[1], 1] + 
  G[-l0[1], -l0[1], -l0[1], l0[2], l0[2], 1] - 
  G[-l0[1], -l0[1], -l0[1], l0[2], -l0[5], 1] - 
  G[-l0[1], -l0[1], -l0[1], l0[2], -l0[6], 1] - 
  G[-l0[1], -l0[1], -l0[1], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[1], -l0[1], -l0[3], l0[2], 1] + 
  G[-l0[1], -l0[1], -l0[1], -l0[3], -l0[5], 1] + 
  G[-l0[1], -l0[1], -l0[1], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[1], -l0[1], -l0[4], -l0[1], 1] - 
  G[-l0[1], -l0[1], -l0[1], -l0[4], l0[2], 1] + 
  G[-l0[1], -l0[1], -l0[1], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[1], -l0[1], -l0[4], -l0[6], 1] + 
  G[-l0[1], -l0[1], l0[2], -l0[1], -l0[1], 1] + 
  G[-l0[1], -l0[1], l0[2], -l0[1], l0[2], 1] - 
  G[-l0[1], -l0[1], l0[2], -l0[1], -l0[5], 1] - 
  G[-l0[1], -l0[1], l0[2], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[1], l0[2], l0[2], -l0[1], 1] + 
  G[-l0[1], -l0[1], l0[2], l0[2], l0[2], 1] - G[-l0[1], -l0[1], l0[2], 
   l0[2], -l0[5], 1] - G[-l0[1], -l0[1], l0[2], l0[2], -l0[6], 1] - 
  G[-l0[1], -l0[1], l0[2], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[1], l0[2], -l0[3], l0[2], 1] + 
  G[-l0[1], -l0[1], l0[2], -l0[3], -l0[5], 1] + 
  G[-l0[1], -l0[1], l0[2], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[1], l0[2], -l0[4], -l0[1], 1] - 
  G[-l0[1], -l0[1], l0[2], -l0[4], l0[2], 1] + 
  G[-l0[1], -l0[1], l0[2], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[1], l0[2], -l0[4], -l0[6], 1] - 
  G[-l0[1], -l0[1], -l0[3], -l0[1], -l0[1], 1] - 
  G[-l0[1], -l0[1], -l0[3], -l0[1], l0[2], 1] + 
  G[-l0[1], -l0[1], -l0[3], -l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[1], -l0[3], -l0[1], -l0[6], 1] - 
  G[-l0[1], -l0[1], -l0[3], l0[2], -l0[1], 1] - 
  G[-l0[1], -l0[1], -l0[3], l0[2], l0[2], 1] + 
  G[-l0[1], -l0[1], -l0[3], l0[2], -l0[5], 1] + 
  G[-l0[1], -l0[1], -l0[3], l0[2], -l0[6], 1] + 
  G[-l0[1], -l0[1], -l0[3], -l0[3], -l0[1], 1] + 
  G[-l0[1], -l0[1], -l0[3], -l0[3], l0[2], 1] - 
  G[-l0[1], -l0[1], -l0[3], -l0[3], -l0[5], 1] - 
  G[-l0[1], -l0[1], -l0[3], -l0[3], -l0[6], 1] + 
  G[-l0[1], -l0[1], -l0[3], -l0[4], -l0[1], 1] + 
  G[-l0[1], -l0[1], -l0[3], -l0[4], l0[2], 1] - 
  G[-l0[1], -l0[1], -l0[3], -l0[4], -l0[5], 1] - 
  G[-l0[1], -l0[1], -l0[3], -l0[4], -l0[6], 1] - 
  G[-l0[1], -l0[1], -l0[4], -l0[1], -l0[1], 1] - 
  G[-l0[1], -l0[1], -l0[4], -l0[1], l0[2], 1] + 
  G[-l0[1], -l0[1], -l0[4], -l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[1], -l0[4], -l0[1], -l0[6], 1] - 
  G[-l0[1], -l0[1], -l0[4], l0[2], -l0[1], 1] - 
  G[-l0[1], -l0[1], -l0[4], l0[2], l0[2], 1] + 
  G[-l0[1], -l0[1], -l0[4], l0[2], -l0[5], 1] + 
  G[-l0[1], -l0[1], -l0[4], l0[2], -l0[6], 1] + 
  G[-l0[1], -l0[1], -l0[4], -l0[3], -l0[1], 1] + 
  G[-l0[1], -l0[1], -l0[4], -l0[3], l0[2], 1] - 
  G[-l0[1], -l0[1], -l0[4], -l0[3], -l0[5], 1] - 
  G[-l0[1], -l0[1], -l0[4], -l0[3], -l0[6], 1] + 
  G[-l0[1], -l0[1], -l0[4], -l0[4], -l0[1], 1] + 
  G[-l0[1], -l0[1], -l0[4], -l0[4], l0[2], 1] - 
  G[-l0[1], -l0[1], -l0[4], -l0[4], -l0[5], 1] - 
  G[-l0[1], -l0[1], -l0[4], -l0[4], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[1], -l0[1], -l0[1], 1] + 
  G[-l0[1], l0[2], -l0[1], -l0[1], l0[2], 1] - 
  G[-l0[1], l0[2], -l0[1], -l0[1], -l0[5], 1] - 
  G[-l0[1], l0[2], -l0[1], -l0[1], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[1], l0[2], -l0[1], 1] + 
  G[-l0[1], l0[2], -l0[1], l0[2], l0[2], 1] - G[-l0[1], l0[2], -l0[1], 
   l0[2], -l0[5], 1] - G[-l0[1], l0[2], -l0[1], l0[2], -l0[6], 1] - 
  G[-l0[1], l0[2], -l0[1], -l0[3], -l0[1], 1] - 
  G[-l0[1], l0[2], -l0[1], -l0[3], l0[2], 1] + 
  G[-l0[1], l0[2], -l0[1], -l0[3], -l0[5], 1] + 
  G[-l0[1], l0[2], -l0[1], -l0[3], -l0[6], 1] - 
  G[-l0[1], l0[2], -l0[1], -l0[4], -l0[1], 1] - 
  G[-l0[1], l0[2], -l0[1], -l0[4], l0[2], 1] + 
  G[-l0[1], l0[2], -l0[1], -l0[4], -l0[5], 1] + 
  G[-l0[1], l0[2], -l0[1], -l0[4], -l0[6], 1] + 
  G[-l0[1], l0[2], l0[2], -l0[1], -l0[1], 1] + 
  G[-l0[1], l0[2], l0[2], -l0[1], l0[2], 1] - 
  G[-l0[1], l0[2], l0[2], -l0[1], -l0[5], 1] - 
  G[-l0[1], l0[2], l0[2], -l0[1], -l0[6], 1] + 
  G[-l0[1], l0[2], l0[2], l0[2], -l0[1], 1] + 
  G[-l0[1], l0[2], l0[2], l0[2], l0[2], 1] - G[-l0[1], l0[2], l0[2], l0[2], 
   -l0[5], 1] - G[-l0[1], l0[2], l0[2], l0[2], -l0[6], 1] - 
  G[-l0[1], l0[2], l0[2], -l0[3], -l0[1], 1] - 
  G[-l0[1], l0[2], l0[2], -l0[3], l0[2], 1] + 
  G[-l0[1], l0[2], l0[2], -l0[3], -l0[5], 1] + 
  G[-l0[1], l0[2], l0[2], -l0[3], -l0[6], 1] - 
  G[-l0[1], l0[2], l0[2], -l0[4], -l0[1], 1] - 
  G[-l0[1], l0[2], l0[2], -l0[4], l0[2], 1] + 
  G[-l0[1], l0[2], l0[2], -l0[4], -l0[5], 1] + 
  G[-l0[1], l0[2], l0[2], -l0[4], -l0[6], 1] - 
  G[-l0[1], l0[2], -l0[3], -l0[1], -l0[1], 1] - 
  G[-l0[1], l0[2], -l0[3], -l0[1], l0[2], 1] + 
  G[-l0[1], l0[2], -l0[3], -l0[1], -l0[5], 1] + 
  G[-l0[1], l0[2], -l0[3], -l0[1], -l0[6], 1] - 
  G[-l0[1], l0[2], -l0[3], l0[2], -l0[1], 1] - 
  G[-l0[1], l0[2], -l0[3], l0[2], l0[2], 1] + G[-l0[1], l0[2], -l0[3], 
   l0[2], -l0[5], 1] + G[-l0[1], l0[2], -l0[3], l0[2], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[3], -l0[3], -l0[1], 1] + 
  G[-l0[1], l0[2], -l0[3], -l0[3], l0[2], 1] - 
  G[-l0[1], l0[2], -l0[3], -l0[3], -l0[5], 1] - 
  G[-l0[1], l0[2], -l0[3], -l0[3], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[3], -l0[4], -l0[1], 1] + 
  G[-l0[1], l0[2], -l0[3], -l0[4], l0[2], 1] - 
  G[-l0[1], l0[2], -l0[3], -l0[4], -l0[5], 1] - 
  G[-l0[1], l0[2], -l0[3], -l0[4], -l0[6], 1] - 
  G[-l0[1], l0[2], -l0[4], -l0[1], -l0[1], 1] - 
  G[-l0[1], l0[2], -l0[4], -l0[1], l0[2], 1] + 
  G[-l0[1], l0[2], -l0[4], -l0[1], -l0[5], 1] + 
  G[-l0[1], l0[2], -l0[4], -l0[1], -l0[6], 1] - 
  G[-l0[1], l0[2], -l0[4], l0[2], -l0[1], 1] - 
  G[-l0[1], l0[2], -l0[4], l0[2], l0[2], 1] + G[-l0[1], l0[2], -l0[4], 
   l0[2], -l0[5], 1] + G[-l0[1], l0[2], -l0[4], l0[2], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[4], -l0[3], -l0[1], 1] + 
  G[-l0[1], l0[2], -l0[4], -l0[3], l0[2], 1] - 
  G[-l0[1], l0[2], -l0[4], -l0[3], -l0[5], 1] - 
  G[-l0[1], l0[2], -l0[4], -l0[3], -l0[6], 1] + 
  G[-l0[1], l0[2], -l0[4], -l0[4], -l0[1], 1] + 
  G[-l0[1], l0[2], -l0[4], -l0[4], l0[2], 1] - 
  G[-l0[1], l0[2], -l0[4], -l0[4], -l0[5], 1] - 
  G[-l0[1], l0[2], -l0[4], -l0[4], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[1], -l0[1], -l0[1], 1] - 
  G[-l0[1], -l0[3], -l0[1], -l0[1], l0[2], 1] + 
  G[-l0[1], -l0[3], -l0[1], -l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[3], -l0[1], -l0[1], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[1], l0[2], -l0[1], 1] - 
  G[-l0[1], -l0[3], -l0[1], l0[2], l0[2], 1] + 
  G[-l0[1], -l0[3], -l0[1], l0[2], -l0[5], 1] + 
  G[-l0[1], -l0[3], -l0[1], l0[2], -l0[6], 1] + 
  G[-l0[1], -l0[3], -l0[1], -l0[3], -l0[1], 1] + 
  G[-l0[1], -l0[3], -l0[1], -l0[3], l0[2], 1] - 
  G[-l0[1], -l0[3], -l0[1], -l0[3], -l0[5], 1] - 
  G[-l0[1], -l0[3], -l0[1], -l0[3], -l0[6], 1] + 
  G[-l0[1], -l0[3], -l0[1], -l0[4], -l0[1], 1] + 
  G[-l0[1], -l0[3], -l0[1], -l0[4], l0[2], 1] - 
  G[-l0[1], -l0[3], -l0[1], -l0[4], -l0[5], 1] - 
  G[-l0[1], -l0[3], -l0[1], -l0[4], -l0[6], 1] - 
  G[-l0[1], -l0[3], l0[2], -l0[1], -l0[1], 1] - 
  G[-l0[1], -l0[3], l0[2], -l0[1], l0[2], 1] + 
  G[-l0[1], -l0[3], l0[2], -l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[3], l0[2], -l0[1], -l0[6], 1] - 
  G[-l0[1], -l0[3], l0[2], l0[2], -l0[1], 1] - 
  G[-l0[1], -l0[3], l0[2], l0[2], l0[2], 1] + G[-l0[1], -l0[3], l0[2], 
   l0[2], -l0[5], 1] + G[-l0[1], -l0[3], l0[2], l0[2], -l0[6], 1] + 
  G[-l0[1], -l0[3], l0[2], -l0[3], -l0[1], 1] + 
  G[-l0[1], -l0[3], l0[2], -l0[3], l0[2], 1] - 
  G[-l0[1], -l0[3], l0[2], -l0[3], -l0[5], 1] - 
  G[-l0[1], -l0[3], l0[2], -l0[3], -l0[6], 1] + 
  G[-l0[1], -l0[3], l0[2], -l0[4], -l0[1], 1] + 
  G[-l0[1], -l0[3], l0[2], -l0[4], l0[2], 1] - 
  G[-l0[1], -l0[3], l0[2], -l0[4], -l0[5], 1] - 
  G[-l0[1], -l0[3], l0[2], -l0[4], -l0[6], 1] + 
  G[-l0[1], -l0[3], -l0[3], -l0[1], -l0[1], 1] + 
  G[-l0[1], -l0[3], -l0[3], -l0[1], l0[2], 1] - 
  G[-l0[1], -l0[3], -l0[3], -l0[1], -l0[5], 1] - 
  G[-l0[1], -l0[3], -l0[3], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[3], -l0[3], l0[2], -l0[1], 1] + 
  G[-l0[1], -l0[3], -l0[3], l0[2], l0[2], 1] - 
  G[-l0[1], -l0[3], -l0[3], l0[2], -l0[5], 1] - 
  G[-l0[1], -l0[3], -l0[3], l0[2], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[3], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[3], -l0[3], -l0[3], l0[2], 1] + 
  G[-l0[1], -l0[3], -l0[3], -l0[3], -l0[5], 1] + 
  G[-l0[1], -l0[3], -l0[3], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[3], -l0[4], -l0[1], 1] - 
  G[-l0[1], -l0[3], -l0[3], -l0[4], l0[2], 1] + 
  G[-l0[1], -l0[3], -l0[3], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[3], -l0[3], -l0[4], -l0[6], 1] + 
  G[-l0[1], -l0[3], -l0[4], -l0[1], -l0[1], 1] + 
  G[-l0[1], -l0[3], -l0[4], -l0[1], l0[2], 1] - 
  G[-l0[1], -l0[3], -l0[4], -l0[1], -l0[5], 1] - 
  G[-l0[1], -l0[3], -l0[4], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[3], -l0[4], l0[2], -l0[1], 1] + 
  G[-l0[1], -l0[3], -l0[4], l0[2], l0[2], 1] - 
  G[-l0[1], -l0[3], -l0[4], l0[2], -l0[5], 1] - 
  G[-l0[1], -l0[3], -l0[4], l0[2], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[4], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[3], -l0[4], -l0[3], l0[2], 1] + 
  G[-l0[1], -l0[3], -l0[4], -l0[3], -l0[5], 1] + 
  G[-l0[1], -l0[3], -l0[4], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[3], -l0[4], -l0[4], -l0[1], 1] - 
  G[-l0[1], -l0[3], -l0[4], -l0[4], l0[2], 1] + 
  G[-l0[1], -l0[3], -l0[4], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[3], -l0[4], -l0[4], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[1], -l0[1], -l0[1], 1] - 
  G[-l0[1], -l0[4], -l0[1], -l0[1], l0[2], 1] + 
  G[-l0[1], -l0[4], -l0[1], -l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[4], -l0[1], -l0[1], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[1], l0[2], -l0[1], 1] - 
  G[-l0[1], -l0[4], -l0[1], l0[2], l0[2], 1] + 
  G[-l0[1], -l0[4], -l0[1], l0[2], -l0[5], 1] + 
  G[-l0[1], -l0[4], -l0[1], l0[2], -l0[6], 1] + 
  G[-l0[1], -l0[4], -l0[1], -l0[3], -l0[1], 1] + 
  G[-l0[1], -l0[4], -l0[1], -l0[3], l0[2], 1] - 
  G[-l0[1], -l0[4], -l0[1], -l0[3], -l0[5], 1] - 
  G[-l0[1], -l0[4], -l0[1], -l0[3], -l0[6], 1] + 
  G[-l0[1], -l0[4], -l0[1], -l0[4], -l0[1], 1] + 
  G[-l0[1], -l0[4], -l0[1], -l0[4], l0[2], 1] - 
  G[-l0[1], -l0[4], -l0[1], -l0[4], -l0[5], 1] - 
  G[-l0[1], -l0[4], -l0[1], -l0[4], -l0[6], 1] - 
  G[-l0[1], -l0[4], l0[2], -l0[1], -l0[1], 1] - 
  G[-l0[1], -l0[4], l0[2], -l0[1], l0[2], 1] + 
  G[-l0[1], -l0[4], l0[2], -l0[1], -l0[5], 1] + 
  G[-l0[1], -l0[4], l0[2], -l0[1], -l0[6], 1] - 
  G[-l0[1], -l0[4], l0[2], l0[2], -l0[1], 1] - 
  G[-l0[1], -l0[4], l0[2], l0[2], l0[2], 1] + G[-l0[1], -l0[4], l0[2], 
   l0[2], -l0[5], 1] + G[-l0[1], -l0[4], l0[2], l0[2], -l0[6], 1] + 
  G[-l0[1], -l0[4], l0[2], -l0[3], -l0[1], 1] + 
  G[-l0[1], -l0[4], l0[2], -l0[3], l0[2], 1] - 
  G[-l0[1], -l0[4], l0[2], -l0[3], -l0[5], 1] - 
  G[-l0[1], -l0[4], l0[2], -l0[3], -l0[6], 1] + 
  G[-l0[1], -l0[4], l0[2], -l0[4], -l0[1], 1] + 
  G[-l0[1], -l0[4], l0[2], -l0[4], l0[2], 1] - 
  G[-l0[1], -l0[4], l0[2], -l0[4], -l0[5], 1] - 
  G[-l0[1], -l0[4], l0[2], -l0[4], -l0[6], 1] + 
  G[-l0[1], -l0[4], -l0[3], -l0[1], -l0[1], 1] + 
  G[-l0[1], -l0[4], -l0[3], -l0[1], l0[2], 1] - 
  G[-l0[1], -l0[4], -l0[3], -l0[1], -l0[5], 1] - 
  G[-l0[1], -l0[4], -l0[3], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[4], -l0[3], l0[2], -l0[1], 1] + 
  G[-l0[1], -l0[4], -l0[3], l0[2], l0[2], 1] - 
  G[-l0[1], -l0[4], -l0[3], l0[2], -l0[5], 1] - 
  G[-l0[1], -l0[4], -l0[3], l0[2], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[3], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[4], -l0[3], -l0[3], l0[2], 1] + 
  G[-l0[1], -l0[4], -l0[3], -l0[3], -l0[5], 1] + 
  G[-l0[1], -l0[4], -l0[3], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[3], -l0[4], -l0[1], 1] - 
  G[-l0[1], -l0[4], -l0[3], -l0[4], l0[2], 1] + 
  G[-l0[1], -l0[4], -l0[3], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[4], -l0[3], -l0[4], -l0[6], 1] + 
  G[-l0[1], -l0[4], -l0[4], -l0[1], -l0[1], 1] + 
  G[-l0[1], -l0[4], -l0[4], -l0[1], l0[2], 1] - 
  G[-l0[1], -l0[4], -l0[4], -l0[1], -l0[5], 1] - 
  G[-l0[1], -l0[4], -l0[4], -l0[1], -l0[6], 1] + 
  G[-l0[1], -l0[4], -l0[4], l0[2], -l0[1], 1] + 
  G[-l0[1], -l0[4], -l0[4], l0[2], l0[2], 1] - 
  G[-l0[1], -l0[4], -l0[4], l0[2], -l0[5], 1] - 
  G[-l0[1], -l0[4], -l0[4], l0[2], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[4], -l0[3], -l0[1], 1] - 
  G[-l0[1], -l0[4], -l0[4], -l0[3], l0[2], 1] + 
  G[-l0[1], -l0[4], -l0[4], -l0[3], -l0[5], 1] + 
  G[-l0[1], -l0[4], -l0[4], -l0[3], -l0[6], 1] - 
  G[-l0[1], -l0[4], -l0[4], -l0[4], -l0[1], 1] - 
  G[-l0[1], -l0[4], -l0[4], -l0[4], l0[2], 1] + 
  G[-l0[1], -l0[4], -l0[4], -l0[4], -l0[5], 1] + 
  G[-l0[1], -l0[4], -l0[4], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[1], -l0[1], -l0[1], 1] - 
  G[l0[2], -l0[1], -l0[1], -l0[1], l0[2], 1] + 
  G[l0[2], -l0[1], -l0[1], -l0[1], -l0[5], 1] + 
  G[l0[2], -l0[1], -l0[1], -l0[1], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[1], l0[2], -l0[1], 1] - 
  G[l0[2], -l0[1], -l0[1], l0[2], l0[2], 1] + G[l0[2], -l0[1], -l0[1], 
   l0[2], -l0[5], 1] + G[l0[2], -l0[1], -l0[1], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[1], -l0[1], -l0[3], -l0[1], 1] + 
  G[l0[2], -l0[1], -l0[1], -l0[3], l0[2], 1] - 
  G[l0[2], -l0[1], -l0[1], -l0[3], -l0[5], 1] - 
  G[l0[2], -l0[1], -l0[1], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[1], -l0[1], -l0[4], -l0[1], 1] + 
  G[l0[2], -l0[1], -l0[1], -l0[4], l0[2], 1] - 
  G[l0[2], -l0[1], -l0[1], -l0[4], -l0[5], 1] - 
  G[l0[2], -l0[1], -l0[1], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[1], l0[2], -l0[1], -l0[1], 1] - 
  G[l0[2], -l0[1], l0[2], -l0[1], l0[2], 1] + 
  G[l0[2], -l0[1], l0[2], -l0[1], -l0[5], 1] + 
  G[l0[2], -l0[1], l0[2], -l0[1], -l0[6], 1] - 
  G[l0[2], -l0[1], l0[2], l0[2], -l0[1], 1] - 
  G[l0[2], -l0[1], l0[2], l0[2], l0[2], 1] + G[l0[2], -l0[1], l0[2], l0[2], 
   -l0[5], 1] + G[l0[2], -l0[1], l0[2], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[1], l0[2], -l0[3], -l0[1], 1] + 
  G[l0[2], -l0[1], l0[2], -l0[3], l0[2], 1] - 
  G[l0[2], -l0[1], l0[2], -l0[3], -l0[5], 1] - 
  G[l0[2], -l0[1], l0[2], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[1], l0[2], -l0[4], -l0[1], 1] + 
  G[l0[2], -l0[1], l0[2], -l0[4], l0[2], 1] - 
  G[l0[2], -l0[1], l0[2], -l0[4], -l0[5], 1] - 
  G[l0[2], -l0[1], l0[2], -l0[4], -l0[6], 1] + 
  G[l0[2], -l0[1], -l0[3], -l0[1], -l0[1], 1] + 
  G[l0[2], -l0[1], -l0[3], -l0[1], l0[2], 1] - 
  G[l0[2], -l0[1], -l0[3], -l0[1], -l0[5], 1] - 
  G[l0[2], -l0[1], -l0[3], -l0[1], -l0[6], 1] + 
  G[l0[2], -l0[1], -l0[3], l0[2], -l0[1], 1] + 
  G[l0[2], -l0[1], -l0[3], l0[2], l0[2], 1] - G[l0[2], -l0[1], -l0[3], 
   l0[2], -l0[5], 1] - G[l0[2], -l0[1], -l0[3], l0[2], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[3], -l0[3], -l0[1], 1] - 
  G[l0[2], -l0[1], -l0[3], -l0[3], l0[2], 1] + 
  G[l0[2], -l0[1], -l0[3], -l0[3], -l0[5], 1] + 
  G[l0[2], -l0[1], -l0[3], -l0[3], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[3], -l0[4], -l0[1], 1] - 
  G[l0[2], -l0[1], -l0[3], -l0[4], l0[2], 1] + 
  G[l0[2], -l0[1], -l0[3], -l0[4], -l0[5], 1] + 
  G[l0[2], -l0[1], -l0[3], -l0[4], -l0[6], 1] + 
  G[l0[2], -l0[1], -l0[4], -l0[1], -l0[1], 1] + 
  G[l0[2], -l0[1], -l0[4], -l0[1], l0[2], 1] - 
  G[l0[2], -l0[1], -l0[4], -l0[1], -l0[5], 1] - 
  G[l0[2], -l0[1], -l0[4], -l0[1], -l0[6], 1] + 
  G[l0[2], -l0[1], -l0[4], l0[2], -l0[1], 1] + 
  G[l0[2], -l0[1], -l0[4], l0[2], l0[2], 1] - G[l0[2], -l0[1], -l0[4], 
   l0[2], -l0[5], 1] - G[l0[2], -l0[1], -l0[4], l0[2], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[4], -l0[3], -l0[1], 1] - 
  G[l0[2], -l0[1], -l0[4], -l0[3], l0[2], 1] + 
  G[l0[2], -l0[1], -l0[4], -l0[3], -l0[5], 1] + 
  G[l0[2], -l0[1], -l0[4], -l0[3], -l0[6], 1] - 
  G[l0[2], -l0[1], -l0[4], -l0[4], -l0[1], 1] - 
  G[l0[2], -l0[1], -l0[4], -l0[4], l0[2], 1] + 
  G[l0[2], -l0[1], -l0[4], -l0[4], -l0[5], 1] + 
  G[l0[2], -l0[1], -l0[4], -l0[4], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[1], -l0[1], -l0[1], 1] - 
  G[l0[2], l0[2], -l0[1], -l0[1], l0[2], 1] + 
  G[l0[2], l0[2], -l0[1], -l0[1], -l0[5], 1] + 
  G[l0[2], l0[2], -l0[1], -l0[1], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[1], l0[2], -l0[1], 1] - 
  G[l0[2], l0[2], -l0[1], l0[2], l0[2], 1] + G[l0[2], l0[2], -l0[1], l0[2], 
   -l0[5], 1] + G[l0[2], l0[2], -l0[1], l0[2], -l0[6], 1] + 
  G[l0[2], l0[2], -l0[1], -l0[3], -l0[1], 1] + 
  G[l0[2], l0[2], -l0[1], -l0[3], l0[2], 1] - 
  G[l0[2], l0[2], -l0[1], -l0[3], -l0[5], 1] - 
  G[l0[2], l0[2], -l0[1], -l0[3], -l0[6], 1] + 
  G[l0[2], l0[2], -l0[1], -l0[4], -l0[1], 1] + 
  G[l0[2], l0[2], -l0[1], -l0[4], l0[2], 1] - 
  G[l0[2], l0[2], -l0[1], -l0[4], -l0[5], 1] - 
  G[l0[2], l0[2], -l0[1], -l0[4], -l0[6], 1] - 
  G[l0[2], l0[2], l0[2], -l0[1], -l0[1], 1] - 
  G[l0[2], l0[2], l0[2], -l0[1], l0[2], 1] + G[l0[2], l0[2], l0[2], -l0[1], 
   -l0[5], 1] + G[l0[2], l0[2], l0[2], -l0[1], -l0[6], 1] - 
  G[l0[2], l0[2], l0[2], l0[2], -l0[1], 1] - G[l0[2], l0[2], l0[2], l0[2], 
   l0[2], 1] + G[l0[2], l0[2], l0[2], l0[2], -l0[5], 1] + 
  G[l0[2], l0[2], l0[2], l0[2], -l0[6], 1] + G[l0[2], l0[2], l0[2], -l0[3], 
   -l0[1], 1] + G[l0[2], l0[2], l0[2], -l0[3], l0[2], 1] - 
  G[l0[2], l0[2], l0[2], -l0[3], -l0[5], 1] - 
  G[l0[2], l0[2], l0[2], -l0[3], -l0[6], 1] + 
  G[l0[2], l0[2], l0[2], -l0[4], -l0[1], 1] + 
  G[l0[2], l0[2], l0[2], -l0[4], l0[2], 1] - G[l0[2], l0[2], l0[2], -l0[4], 
   -l0[5], 1] - G[l0[2], l0[2], l0[2], -l0[4], -l0[6], 1] + 
  G[l0[2], l0[2], -l0[3], -l0[1], -l0[1], 1] + 
  G[l0[2], l0[2], -l0[3], -l0[1], l0[2], 1] - 
  G[l0[2], l0[2], -l0[3], -l0[1], -l0[5], 1] - 
  G[l0[2], l0[2], -l0[3], -l0[1], -l0[6], 1] + 
  G[l0[2], l0[2], -l0[3], l0[2], -l0[1], 1] + 
  G[l0[2], l0[2], -l0[3], l0[2], l0[2], 1] - G[l0[2], l0[2], -l0[3], l0[2], 
   -l0[5], 1] - G[l0[2], l0[2], -l0[3], l0[2], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[3], -l0[3], -l0[1], 1] - 
  G[l0[2], l0[2], -l0[3], -l0[3], l0[2], 1] + 
  G[l0[2], l0[2], -l0[3], -l0[3], -l0[5], 1] + 
  G[l0[2], l0[2], -l0[3], -l0[3], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[3], -l0[4], -l0[1], 1] - 
  G[l0[2], l0[2], -l0[3], -l0[4], l0[2], 1] + 
  G[l0[2], l0[2], -l0[3], -l0[4], -l0[5], 1] + 
  G[l0[2], l0[2], -l0[3], -l0[4], -l0[6], 1] + 
  G[l0[2], l0[2], -l0[4], -l0[1], -l0[1], 1] + 
  G[l0[2], l0[2], -l0[4], -l0[1], l0[2], 1] - 
  G[l0[2], l0[2], -l0[4], -l0[1], -l0[5], 1] - 
  G[l0[2], l0[2], -l0[4], -l0[1], -l0[6], 1] + 
  G[l0[2], l0[2], -l0[4], l0[2], -l0[1], 1] + 
  G[l0[2], l0[2], -l0[4], l0[2], l0[2], 1] - G[l0[2], l0[2], -l0[4], l0[2], 
   -l0[5], 1] - G[l0[2], l0[2], -l0[4], l0[2], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[4], -l0[3], -l0[1], 1] - 
  G[l0[2], l0[2], -l0[4], -l0[3], l0[2], 1] + 
  G[l0[2], l0[2], -l0[4], -l0[3], -l0[5], 1] + 
  G[l0[2], l0[2], -l0[4], -l0[3], -l0[6], 1] - 
  G[l0[2], l0[2], -l0[4], -l0[4], -l0[1], 1] - 
  G[l0[2], l0[2], -l0[4], -l0[4], l0[2], 1] + 
  G[l0[2], l0[2], -l0[4], -l0[4], -l0[5], 1] + 
  G[l0[2], l0[2], -l0[4], -l0[4], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[1], -l0[1], -l0[1], 1] + 
  G[l0[2], -l0[3], -l0[1], -l0[1], l0[2], 1] - 
  G[l0[2], -l0[3], -l0[1], -l0[1], -l0[5], 1] - 
  G[l0[2], -l0[3], -l0[1], -l0[1], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[1], l0[2], -l0[1], 1] + 
  G[l0[2], -l0[3], -l0[1], l0[2], l0[2], 1] - G[l0[2], -l0[3], -l0[1], 
   l0[2], -l0[5], 1] - G[l0[2], -l0[3], -l0[1], l0[2], -l0[6], 1] - 
  G[l0[2], -l0[3], -l0[1], -l0[3], -l0[1], 1] - 
  G[l0[2], -l0[3], -l0[1], -l0[3], l0[2], 1] + 
  G[l0[2], -l0[3], -l0[1], -l0[3], -l0[5], 1] + 
  G[l0[2], -l0[3], -l0[1], -l0[3], -l0[6], 1] - 
  G[l0[2], -l0[3], -l0[1], -l0[4], -l0[1], 1] - 
  G[l0[2], -l0[3], -l0[1], -l0[4], l0[2], 1] + 
  G[l0[2], -l0[3], -l0[1], -l0[4], -l0[5], 1] + 
  G[l0[2], -l0[3], -l0[1], -l0[4], -l0[6], 1] + 
  G[l0[2], -l0[3], l0[2], -l0[1], -l0[1], 1] + 
  G[l0[2], -l0[3], l0[2], -l0[1], l0[2], 1] - 
  G[l0[2], -l0[3], l0[2], -l0[1], -l0[5], 1] - 
  G[l0[2], -l0[3], l0[2], -l0[1], -l0[6], 1] + 
  G[l0[2], -l0[3], l0[2], l0[2], -l0[1], 1] + 
  G[l0[2], -l0[3], l0[2], l0[2], l0[2], 1] - G[l0[2], -l0[3], l0[2], l0[2], 
   -l0[5], 1] - G[l0[2], -l0[3], l0[2], l0[2], -l0[6], 1] - 
  G[l0[2], -l0[3], l0[2], -l0[3], -l0[1], 1] - 
  G[l0[2], -l0[3], l0[2], -l0[3], l0[2], 1] + 
  G[l0[2], -l0[3], l0[2], -l0[3], -l0[5], 1] + 
  G[l0[2], -l0[3], l0[2], -l0[3], -l0[6], 1] - 
  G[l0[2], -l0[3], l0[2], -l0[4], -l0[1], 1] - 
  G[l0[2], -l0[3], l0[2], -l0[4], l0[2], 1] + 
  G[l0[2], -l0[3], l0[2], -l0[4], -l0[5], 1] + 
  G[l0[2], -l0[3], l0[2], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[3], -l0[3], -l0[1], -l0[1], 1] - 
  G[l0[2], -l0[3], -l0[3], -l0[1], l0[2], 1] + 
  G[l0[2], -l0[3], -l0[3], -l0[1], -l0[5], 1] + 
  G[l0[2], -l0[3], -l0[3], -l0[1], -l0[6], 1] - 
  G[l0[2], -l0[3], -l0[3], l0[2], -l0[1], 1] - 
  G[l0[2], -l0[3], -l0[3], l0[2], l0[2], 1] + G[l0[2], -l0[3], -l0[3], 
   l0[2], -l0[5], 1] + G[l0[2], -l0[3], -l0[3], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[3], -l0[3], -l0[1], 1] + 
  G[l0[2], -l0[3], -l0[3], -l0[3], l0[2], 1] - 
  G[l0[2], -l0[3], -l0[3], -l0[3], -l0[5], 1] - 
  G[l0[2], -l0[3], -l0[3], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[3], -l0[4], -l0[1], 1] + 
  G[l0[2], -l0[3], -l0[3], -l0[4], l0[2], 1] - 
  G[l0[2], -l0[3], -l0[3], -l0[4], -l0[5], 1] - 
  G[l0[2], -l0[3], -l0[3], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[3], -l0[4], -l0[1], -l0[1], 1] - 
  G[l0[2], -l0[3], -l0[4], -l0[1], l0[2], 1] + 
  G[l0[2], -l0[3], -l0[4], -l0[1], -l0[5], 1] + 
  G[l0[2], -l0[3], -l0[4], -l0[1], -l0[6], 1] - 
  G[l0[2], -l0[3], -l0[4], l0[2], -l0[1], 1] - 
  G[l0[2], -l0[3], -l0[4], l0[2], l0[2], 1] + G[l0[2], -l0[3], -l0[4], 
   l0[2], -l0[5], 1] + G[l0[2], -l0[3], -l0[4], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[4], -l0[3], -l0[1], 1] + 
  G[l0[2], -l0[3], -l0[4], -l0[3], l0[2], 1] - 
  G[l0[2], -l0[3], -l0[4], -l0[3], -l0[5], 1] - 
  G[l0[2], -l0[3], -l0[4], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[3], -l0[4], -l0[4], -l0[1], 1] + 
  G[l0[2], -l0[3], -l0[4], -l0[4], l0[2], 1] - 
  G[l0[2], -l0[3], -l0[4], -l0[4], -l0[5], 1] - 
  G[l0[2], -l0[3], -l0[4], -l0[4], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[1], -l0[1], -l0[1], 1] + 
  G[l0[2], -l0[4], -l0[1], -l0[1], l0[2], 1] - 
  G[l0[2], -l0[4], -l0[1], -l0[1], -l0[5], 1] - 
  G[l0[2], -l0[4], -l0[1], -l0[1], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[1], l0[2], -l0[1], 1] + 
  G[l0[2], -l0[4], -l0[1], l0[2], l0[2], 1] - G[l0[2], -l0[4], -l0[1], 
   l0[2], -l0[5], 1] - G[l0[2], -l0[4], -l0[1], l0[2], -l0[6], 1] - 
  G[l0[2], -l0[4], -l0[1], -l0[3], -l0[1], 1] - 
  G[l0[2], -l0[4], -l0[1], -l0[3], l0[2], 1] + 
  G[l0[2], -l0[4], -l0[1], -l0[3], -l0[5], 1] + 
  G[l0[2], -l0[4], -l0[1], -l0[3], -l0[6], 1] - 
  G[l0[2], -l0[4], -l0[1], -l0[4], -l0[1], 1] - 
  G[l0[2], -l0[4], -l0[1], -l0[4], l0[2], 1] + 
  G[l0[2], -l0[4], -l0[1], -l0[4], -l0[5], 1] + 
  G[l0[2], -l0[4], -l0[1], -l0[4], -l0[6], 1] + 
  G[l0[2], -l0[4], l0[2], -l0[1], -l0[1], 1] + 
  G[l0[2], -l0[4], l0[2], -l0[1], l0[2], 1] - 
  G[l0[2], -l0[4], l0[2], -l0[1], -l0[5], 1] - 
  G[l0[2], -l0[4], l0[2], -l0[1], -l0[6], 1] + 
  G[l0[2], -l0[4], l0[2], l0[2], -l0[1], 1] + 
  G[l0[2], -l0[4], l0[2], l0[2], l0[2], 1] - G[l0[2], -l0[4], l0[2], l0[2], 
   -l0[5], 1] - G[l0[2], -l0[4], l0[2], l0[2], -l0[6], 1] - 
  G[l0[2], -l0[4], l0[2], -l0[3], -l0[1], 1] - 
  G[l0[2], -l0[4], l0[2], -l0[3], l0[2], 1] + 
  G[l0[2], -l0[4], l0[2], -l0[3], -l0[5], 1] + 
  G[l0[2], -l0[4], l0[2], -l0[3], -l0[6], 1] - 
  G[l0[2], -l0[4], l0[2], -l0[4], -l0[1], 1] - 
  G[l0[2], -l0[4], l0[2], -l0[4], l0[2], 1] + 
  G[l0[2], -l0[4], l0[2], -l0[4], -l0[5], 1] + 
  G[l0[2], -l0[4], l0[2], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[4], -l0[3], -l0[1], -l0[1], 1] - 
  G[l0[2], -l0[4], -l0[3], -l0[1], l0[2], 1] + 
  G[l0[2], -l0[4], -l0[3], -l0[1], -l0[5], 1] + 
  G[l0[2], -l0[4], -l0[3], -l0[1], -l0[6], 1] - 
  G[l0[2], -l0[4], -l0[3], l0[2], -l0[1], 1] - 
  G[l0[2], -l0[4], -l0[3], l0[2], l0[2], 1] + G[l0[2], -l0[4], -l0[3], 
   l0[2], -l0[5], 1] + G[l0[2], -l0[4], -l0[3], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[3], -l0[3], -l0[1], 1] + 
  G[l0[2], -l0[4], -l0[3], -l0[3], l0[2], 1] - 
  G[l0[2], -l0[4], -l0[3], -l0[3], -l0[5], 1] - 
  G[l0[2], -l0[4], -l0[3], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[3], -l0[4], -l0[1], 1] + 
  G[l0[2], -l0[4], -l0[3], -l0[4], l0[2], 1] - 
  G[l0[2], -l0[4], -l0[3], -l0[4], -l0[5], 1] - 
  G[l0[2], -l0[4], -l0[3], -l0[4], -l0[6], 1] - 
  G[l0[2], -l0[4], -l0[4], -l0[1], -l0[1], 1] - 
  G[l0[2], -l0[4], -l0[4], -l0[1], l0[2], 1] + 
  G[l0[2], -l0[4], -l0[4], -l0[1], -l0[5], 1] + 
  G[l0[2], -l0[4], -l0[4], -l0[1], -l0[6], 1] - 
  G[l0[2], -l0[4], -l0[4], l0[2], -l0[1], 1] - 
  G[l0[2], -l0[4], -l0[4], l0[2], l0[2], 1] + G[l0[2], -l0[4], -l0[4], 
   l0[2], -l0[5], 1] + G[l0[2], -l0[4], -l0[4], l0[2], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[4], -l0[3], -l0[1], 1] + 
  G[l0[2], -l0[4], -l0[4], -l0[3], l0[2], 1] - 
  G[l0[2], -l0[4], -l0[4], -l0[3], -l0[5], 1] - 
  G[l0[2], -l0[4], -l0[4], -l0[3], -l0[6], 1] + 
  G[l0[2], -l0[4], -l0[4], -l0[4], -l0[1], 1] + 
  G[l0[2], -l0[4], -l0[4], -l0[4], l0[2], 1] - 
  G[l0[2], -l0[4], -l0[4], -l0[4], -l0[5], 1] - 
  G[l0[2], -l0[4], -l0[4], -l0[4], -l0[6], 1] + 
  (-G[-l0[1], -l0[1], -l0[1], -l0[1], 1] - G[-l0[1], -l0[1], -l0[1], l0[2], 
     1] + G[-l0[1], -l0[1], -l0[1], -l0[3], 1] + G[-l0[1], -l0[1], -l0[1], 
     -l0[4], 1] - G[-l0[1], -l0[1], l0[2], -l0[1], 1] - 
    G[-l0[1], -l0[1], l0[2], l0[2], 1] + G[-l0[1], -l0[1], l0[2], -l0[3], 
     1] + G[-l0[1], -l0[1], l0[2], -l0[4], 1] + G[-l0[1], -l0[1], -l0[3], 
     -l0[1], 1] + G[-l0[1], -l0[1], -l0[3], l0[2], 1] - 
    G[-l0[1], -l0[1], -l0[3], -l0[3], 1] - G[-l0[1], -l0[1], -l0[3], 
     -l0[4], 1] + G[-l0[1], -l0[1], -l0[4], -l0[1], 1] + 
    G[-l0[1], -l0[1], -l0[4], l0[2], 1] - G[-l0[1], -l0[1], -l0[4], -l0[3], 
     1] - G[-l0[1], -l0[1], -l0[4], -l0[4], 1] - G[-l0[1], l0[2], -l0[1], 
     -l0[1], 1] - G[-l0[1], l0[2], -l0[1], l0[2], 1] + 
    G[-l0[1], l0[2], -l0[1], -l0[3], 1] + G[-l0[1], l0[2], -l0[1], -l0[4], 
     1] - G[-l0[1], l0[2], l0[2], -l0[1], 1] - G[-l0[1], l0[2], l0[2], 
     l0[2], 1] + G[-l0[1], l0[2], l0[2], -l0[3], 1] + 
    G[-l0[1], l0[2], l0[2], -l0[4], 1] + G[-l0[1], l0[2], -l0[3], -l0[1], 
     1] + G[-l0[1], l0[2], -l0[3], l0[2], 1] - G[-l0[1], l0[2], -l0[3], 
     -l0[3], 1] - G[-l0[1], l0[2], -l0[3], -l0[4], 1] + 
    G[-l0[1], l0[2], -l0[4], -l0[1], 1] + G[-l0[1], l0[2], -l0[4], l0[2], 
     1] - G[-l0[1], l0[2], -l0[4], -l0[3], 1] - G[-l0[1], l0[2], -l0[4], 
     -l0[4], 1] + G[-l0[1], -l0[3], -l0[1], -l0[1], 1] + 
    G[-l0[1], -l0[3], -l0[1], l0[2], 1] - G[-l0[1], -l0[3], -l0[1], -l0[3], 
     1] - G[-l0[1], -l0[3], -l0[1], -l0[4], 1] + G[-l0[1], -l0[3], l0[2], 
     -l0[1], 1] + G[-l0[1], -l0[3], l0[2], l0[2], 1] - 
    G[-l0[1], -l0[3], l0[2], -l0[3], 1] - G[-l0[1], -l0[3], l0[2], -l0[4], 
     1] - G[-l0[1], -l0[3], -l0[3], -l0[1], 1] - G[-l0[1], -l0[3], -l0[3], 
     l0[2], 1] + G[-l0[1], -l0[3], -l0[3], -l0[3], 1] + 
    G[-l0[1], -l0[3], -l0[3], -l0[4], 1] - G[-l0[1], -l0[3], -l0[4], 
     -l0[1], 1] - G[-l0[1], -l0[3], -l0[4], l0[2], 1] + 
    G[-l0[1], -l0[3], -l0[4], -l0[3], 1] + G[-l0[1], -l0[3], -l0[4], 
     -l0[4], 1] + G[-l0[1], -l0[4], -l0[1], -l0[1], 1] + 
    G[-l0[1], -l0[4], -l0[1], l0[2], 1] - G[-l0[1], -l0[4], -l0[1], -l0[3], 
     1] - G[-l0[1], -l0[4], -l0[1], -l0[4], 1] + G[-l0[1], -l0[4], l0[2], 
     -l0[1], 1] + G[-l0[1], -l0[4], l0[2], l0[2], 1] - 
    G[-l0[1], -l0[4], l0[2], -l0[3], 1] - G[-l0[1], -l0[4], l0[2], -l0[4], 
     1] - G[-l0[1], -l0[4], -l0[3], -l0[1], 1] - G[-l0[1], -l0[4], -l0[3], 
     l0[2], 1] + G[-l0[1], -l0[4], -l0[3], -l0[3], 1] + 
    G[-l0[1], -l0[4], -l0[3], -l0[4], 1] - G[-l0[1], -l0[4], -l0[4], 
     -l0[1], 1] - G[-l0[1], -l0[4], -l0[4], l0[2], 1] + 
    G[-l0[1], -l0[4], -l0[4], -l0[3], 1] + G[-l0[1], -l0[4], -l0[4], 
     -l0[4], 1] + G[l0[2], -l0[1], -l0[1], -l0[1], 1] + 
    G[l0[2], -l0[1], -l0[1], l0[2], 1] - G[l0[2], -l0[1], -l0[1], -l0[3], 
     1] - G[l0[2], -l0[1], -l0[1], -l0[4], 1] + G[l0[2], -l0[1], l0[2], 
     -l0[1], 1] + G[l0[2], -l0[1], l0[2], l0[2], 1] - 
    G[l0[2], -l0[1], l0[2], -l0[3], 1] - G[l0[2], -l0[1], l0[2], -l0[4], 
     1] - G[l0[2], -l0[1], -l0[3], -l0[1], 1] - G[l0[2], -l0[1], -l0[3], 
     l0[2], 1] + G[l0[2], -l0[1], -l0[3], -l0[3], 1] + 
    G[l0[2], -l0[1], -l0[3], -l0[4], 1] - G[l0[2], -l0[1], -l0[4], -l0[1], 
     1] - G[l0[2], -l0[1], -l0[4], l0[2], 1] + G[l0[2], -l0[1], -l0[4], 
     -l0[3], 1] + G[l0[2], -l0[1], -l0[4], -l0[4], 1] + 
    G[l0[2], l0[2], -l0[1], -l0[1], 1] + G[l0[2], l0[2], -l0[1], l0[2], 
     1] - G[l0[2], l0[2], -l0[1], -l0[3], 1] - G[l0[2], l0[2], -l0[1], 
     -l0[4], 1] + G[l0[2], l0[2], l0[2], -l0[1], 1] + 
    G[l0[2], l0[2], l0[2], l0[2], 1] - G[l0[2], l0[2], l0[2], -l0[3], 1] - 
    G[l0[2], l0[2], l0[2], -l0[4], 1] - G[l0[2], l0[2], -l0[3], -l0[1], 
     1] - G[l0[2], l0[2], -l0[3], l0[2], 1] + G[l0[2], l0[2], -l0[3], 
     -l0[3], 1] + G[l0[2], l0[2], -l0[3], -l0[4], 1] - 
    G[l0[2], l0[2], -l0[4], -l0[1], 1] - G[l0[2], l0[2], -l0[4], l0[2], 
     1] + G[l0[2], l0[2], -l0[4], -l0[3], 1] + G[l0[2], l0[2], -l0[4], 
     -l0[4], 1] - G[l0[2], -l0[3], -l0[1], -l0[1], 1] - 
    G[l0[2], -l0[3], -l0[1], l0[2], 1] + G[l0[2], -l0[3], -l0[1], -l0[3], 
     1] + G[l0[2], -l0[3], -l0[1], -l0[4], 1] - G[l0[2], -l0[3], l0[2], 
     -l0[1], 1] - G[l0[2], -l0[3], l0[2], l0[2], 1] + 
    G[l0[2], -l0[3], l0[2], -l0[3], 1] + G[l0[2], -l0[3], l0[2], -l0[4], 
     1] + G[l0[2], -l0[3], -l0[3], -l0[1], 1] + G[l0[2], -l0[3], -l0[3], 
     l0[2], 1] - G[l0[2], -l0[3], -l0[3], -l0[3], 1] - 
    G[l0[2], -l0[3], -l0[3], -l0[4], 1] + G[l0[2], -l0[3], -l0[4], -l0[1], 
     1] + G[l0[2], -l0[3], -l0[4], l0[2], 1] - G[l0[2], -l0[3], -l0[4], 
     -l0[3], 1] - G[l0[2], -l0[3], -l0[4], -l0[4], 1] - 
    G[l0[2], -l0[4], -l0[1], -l0[1], 1] - G[l0[2], -l0[4], -l0[1], l0[2], 
     1] + G[l0[2], -l0[4], -l0[1], -l0[3], 1] + G[l0[2], -l0[4], -l0[1], 
     -l0[4], 1] - G[l0[2], -l0[4], l0[2], -l0[1], 1] - 
    G[l0[2], -l0[4], l0[2], l0[2], 1] + G[l0[2], -l0[4], l0[2], -l0[3], 
     1] + G[l0[2], -l0[4], l0[2], -l0[4], 1] + G[l0[2], -l0[4], -l0[3], 
     -l0[1], 1] + G[l0[2], -l0[4], -l0[3], l0[2], 1] - 
    G[l0[2], -l0[4], -l0[3], -l0[3], 1] - G[l0[2], -l0[4], -l0[3], -l0[4], 
     1] + G[l0[2], -l0[4], -l0[4], -l0[1], 1] + G[l0[2], -l0[4], -l0[4], 
     l0[2], 1] - G[l0[2], -l0[4], -l0[4], -l0[3], 1] - 
    G[l0[2], -l0[4], -l0[4], -l0[4], 1])*Log[vlm*vlp] + 
  (-G[-l0[1], -l0[1], -l0[1], 1] - G[-l0[1], -l0[1], l0[2], 1] + 
    G[-l0[1], -l0[1], -l0[3], 1] + G[-l0[1], -l0[1], -l0[4], 1] - 
    G[-l0[1], l0[2], -l0[1], 1] - G[-l0[1], l0[2], l0[2], 1] + 
    G[-l0[1], l0[2], -l0[3], 1] + G[-l0[1], l0[2], -l0[4], 1] + 
    G[-l0[1], -l0[3], -l0[1], 1] + G[-l0[1], -l0[3], l0[2], 1] - 
    G[-l0[1], -l0[3], -l0[3], 1] - G[-l0[1], -l0[3], -l0[4], 1] + 
    G[-l0[1], -l0[4], -l0[1], 1] + G[-l0[1], -l0[4], l0[2], 1] - 
    G[-l0[1], -l0[4], -l0[3], 1] - G[-l0[1], -l0[4], -l0[4], 1] + 
    G[l0[2], -l0[1], -l0[1], 1] + G[l0[2], -l0[1], l0[2], 1] - 
    G[l0[2], -l0[1], -l0[3], 1] - G[l0[2], -l0[1], -l0[4], 1] + 
    G[l0[2], l0[2], -l0[1], 1] + G[l0[2], l0[2], l0[2], 1] - 
    G[l0[2], l0[2], -l0[3], 1] - G[l0[2], l0[2], -l0[4], 1] - 
    G[l0[2], -l0[3], -l0[1], 1] - G[l0[2], -l0[3], l0[2], 1] + 
    G[l0[2], -l0[3], -l0[3], 1] + G[l0[2], -l0[3], -l0[4], 1] - 
    G[l0[2], -l0[4], -l0[1], 1] - G[l0[2], -l0[4], l0[2], 1] + 
    G[l0[2], -l0[4], -l0[3], 1] + G[l0[2], -l0[4], -l0[4], 1])*
   PolyLog[2, -vlT2] + (G[-l0[1], -l0[1], 1] + G[-l0[1], l0[2], 1] - 
    G[-l0[1], -l0[3], 1] - G[-l0[1], -l0[4], 1] - G[l0[2], -l0[1], 1] - 
    G[l0[2], l0[2], 1] + G[l0[2], -l0[3], 1] + G[l0[2], -l0[4], 1])*
   PolyLog[3, -vlT2] + (-G[-l0[1], 1] + G[l0[2], 1])*PolyLog[4, -vlT2])/
 (2*Sqrt[vklm*vklp]);

==> anc/TwoMassiveEikonal_FullAzimuth.wl <==
(*Full azimuthal angle dependent eikonal integral in the two massive case*)
(*
vkvl=vk.vl;
vklp=vk.vl+1;
vklm=vk.vl-1;
uklp=1/2+1/2*Sqrt[vklp/vklm];
uklm=1/2-1/2*Sqrt[vklp/vklm];
vkT and vlT are 2-dim transverse vectors of vk and vl;
vkTbT=vkT.bhatT, where bhatT is a unit 2-dim transverse vector of bT;
vlTbT=vlT.bhatT;
Aklb=2*vkvl-2-(vkTbT - vlTbT)^2;
up=(vkvl-1+(vkTbT-vlTbT)*vlTbT)/Aklb+Sqrt[(vkvl-1)*(1+vkvl+2*vkTbT*vlTbT)-(vkTbT-vlTbT)^2]/Aklb;
um=(vkvl-1+(vkTbT-vlTbT)*vlTbT)/Aklb-Sqrt[(vkvl-1)*(1+vkvl+2*vkTbT*vlTbT)-(vkTbT-vlTbT)^2]/Aklb;
xklm=(um*vkTbT+(1-um)*vlTbT)/Abs[up-um]*Sign[up];
xklp=(up*vkTbT+(1-up)*vlTbT)/Abs[up-um]*Sign[up];
ap=(uklp-um)/(up-uklp);
am=(uklm-um)/(up-uklm);
y0=Sqrt[-um/up];
y1=Sqrt[(1-um)/(up-1)]-Sqrt[-um/up];
x0b=1/Sqrt[Aklb]*(xklm*y0^(-1)+xklp*y0);
*)
Jtildereplacerules = {Aklb -> 2*vkvl - 2 - (vkTbT - vlTbT)^2, 
  up -> (vkvl - 1 + (vkTbT - vlTbT)*vlTbT)/Aklb + 
    Sqrt[(vkvl - 1)*(1 + vkvl + 2 vkTbT*vlTbT) - (vkTbT - vlTbT)^2]/
     Aklb, um -> (vkvl - 1 + (vkTbT - vlTbT)*vlTbT)/Aklb - 
    Sqrt[(vkvl - 1)*(1 + vkvl + 2 vkTbT*vlTbT) - (vkTbT - vlTbT)^2]/
     Aklb, vklp -> vkvl + 1, vklm -> vkvl - 1, 
  xklm -> (um*vkTbT + (1 - um) vlTbT)/Abs[up - um]*Sign[up], 
  xklp -> (up*vkTbT + (1 - up) vlTbT)/Abs[up - um]*Sign[up], 
  uklp -> 1/2 + 1/2*Sqrt[vklp/vklm], 
  uklm -> 1/2 - 1/2*Sqrt[vklp/vklm], ap -> (uklp - um)/(up - uklp), 
  am -> (uklm - um)/(up - uklm), y0 -> Sqrt[-um/up], 
  y1 -> (Sqrt[(1 - um)/(up - 1)] - y0), 
  x0b -> 1/Sqrt[Aklb]*(xklm*y0^(-1) + xklp*y0)};
(*alphabet*)
Jtildeletters = {b0[1] -> y0, b0[2] -> y0 + Sqrt[ap], 
  b0[3] -> y0 - Sqrt[ap], b0[4] -> y0 + Sqrt[am], 
  b0[5] -> y0 - Sqrt[am], b0[6] -> y0 + Sqrt[-xklm/xklp], 
  b0[7] -> y0 - Sqrt[-xklm/xklp],
  b0[8] -> 
   y0 + (Sqrt[Aklb] + Sqrt[Aklb - 4 xklp*xklm])/(2 xklp), 
  b0[9] -> 
   y0 - (Sqrt[Aklb] + Sqrt[Aklb - 4 xklp*xklm])/(2 xklp), 
  b0[10] -> 
   y0 + (-Sqrt[Aklb] + Sqrt[Aklb - 4 xklp*xklm])/(2 xklp), 
  b0[11] -> 
   y0 - (-Sqrt[Aklb] + Sqrt[Aklb - 4 xklp*xklm])/(2 xklp)};
Jtilde[0]=((-um + up)*((-I)*Pi*(((xklm + ap*xklp)*(-G[-b0[2], y1] + G[-b0[3], y1]))/
      (2*Sqrt[ap]*(1 + ap)*(uklp - up)) + 
     ((xklm + am*xklp)*(G[-b0[4], y1] - G[-b0[5], y1]))/
      (2*Sqrt[am]*(1 + am)*(uklm - up))) + 
   ((xklm + ap*xklp)*(G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[9], y1] - 
      G[-b0[2], -b0[10], y1] + G[-b0[2], -b0[11], y1] - 
      G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[9], y1] + 
      G[-b0[3], -b0[10], y1] - G[-b0[3], -b0[11], y1] - 
      (G[-b0[2], y1] - G[-b0[3], y1])*Log[(1 - x0b)/(1 + x0b)]))/
    (2*Sqrt[ap]*(1 + ap)*(uklp - up)) - 
   ((xklm + am*xklp)*(G[-b0[4], -b0[8], y1] - G[-b0[4], -b0[9], y1] - 
      G[-b0[4], -b0[10], y1] + G[-b0[4], -b0[11], y1] - 
      G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[9], y1] + 
      G[-b0[5], -b0[10], y1] - G[-b0[5], -b0[11], y1] - 
      (G[-b0[4], y1] - G[-b0[5], y1])*Log[(1 - x0b)/(1 + x0b)]))/
    (2*Sqrt[am]*(1 + am)*(uklm - up))))/(Sqrt[Aklb]*Sqrt[vklm*vklp]);
Jtilde[1]=((-um + up)*
  (I*Pi*(((xklm + ap*xklp)*(2*G[-b0[2], -b0[1], y1] - 
        G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[9], y1] - 
        G[-b0[2], -b0[10], y1] - G[-b0[2], -b0[11], y1] - 
        2*G[-b0[3], -b0[1], y1] + G[-b0[3], -b0[8], y1] + 
        G[-b0[3], -b0[9], y1] + G[-b0[3], -b0[10], y1] + 
        G[-b0[3], -b0[11], y1] + (-G[-b0[2], y1] + G[-b0[3], y1])*
         Log[(1 - x0b^2)/4]))/(2*Sqrt[ap]*(1 + ap)*(uklp - up)) - 
     ((xklm + am*xklp)*(2*G[-b0[4], -b0[1], y1] - G[-b0[4], -b0[8], y1] - 
        G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] - 
        G[-b0[4], -b0[11], y1] - 2*G[-b0[5], -b0[1], y1] + 
        G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[9], y1] + 
        G[-b0[5], -b0[10], y1] + G[-b0[5], -b0[11], y1] + 
        (-G[-b0[4], y1] + G[-b0[5], y1])*Log[(1 - x0b^2)/4]))/
      (2*Sqrt[am]*(1 + am)*(uklm - up))) + 
   ((xklm + ap*xklp)*(2*G[-b0[2], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], y1] - 2*G[-b0[2], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], y1] - G[-b0[2], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[9], y1] + G[-b0[2], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[11], y1] - G[-b0[2], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[9], y1] + G[-b0[2], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[11], y1] - G[-b0[2], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[9], y1] + G[-b0[2], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[11], y1] - G[-b0[2], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[9], y1] + G[-b0[2], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[11], y1] - 2*G[-b0[3], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], y1] + 2*G[-b0[3], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], y1] + G[-b0[3], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[9], y1] - G[-b0[3], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[11], y1] + G[-b0[3], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[9], y1] - G[-b0[3], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[11], y1] + G[-b0[3], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[9], y1] - G[-b0[3], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[11], y1] + G[-b0[3], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[9], y1] - G[-b0[3], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[11], y1] + (G[-b0[2], -b0[8], y1] + 
        G[-b0[2], -b0[9], y1] + G[-b0[2], -b0[10], y1] + 
        G[-b0[2], -b0[11], y1] - G[-b0[3], -b0[8], y1] - 
        G[-b0[3], -b0[9], y1] - G[-b0[3], -b0[10], y1] - 
        G[-b0[3], -b0[11], y1])*Log[(1 - x0b)/2] - 
      2*(G[-b0[2], -b0[1], y1] - G[-b0[3], -b0[1], y1])*
       Log[(1 - x0b)/(1 + x0b)] + (-G[-b0[2], -b0[8], y1] - 
        G[-b0[2], -b0[9], y1] - G[-b0[2], -b0[10], y1] - 
        G[-b0[2], -b0[11], y1] + G[-b0[3], -b0[8], y1] + 
        G[-b0[3], -b0[9], y1] + G[-b0[3], -b0[10], y1] + 
        G[-b0[3], -b0[11], y1])*Log[(1 + x0b)/2] + 
      ((G[-b0[2], y1] - G[-b0[3], y1])*(Log[(1 - x0b)/2]^2 - 
         Log[(1 + x0b)/2]^2))/2 + (G[-b0[2], y1] - G[-b0[3], y1])*
       (PolyLog[2, (1 - x0b)/2] - PolyLog[2, (1 + x0b)/2])))/
    (2*Sqrt[ap]*(1 + ap)*(uklp - up)) - 
   ((xklm + am*xklp)*(2*G[-b0[4], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], y1] - 2*G[-b0[4], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], y1] - G[-b0[4], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[9], y1] + G[-b0[4], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[11], y1] - G[-b0[4], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[9], y1] + G[-b0[4], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[11], y1] - G[-b0[4], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[9], y1] + G[-b0[4], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[11], y1] - G[-b0[4], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[9], y1] + G[-b0[4], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[11], y1] - 2*G[-b0[5], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], y1] + 2*G[-b0[5], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], y1] + G[-b0[5], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[9], y1] - G[-b0[5], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[11], y1] + G[-b0[5], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[9], y1] - G[-b0[5], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[11], y1] + G[-b0[5], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[9], y1] - G[-b0[5], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[11], y1] + G[-b0[5], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[9], y1] - G[-b0[5], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[11], y1] + (G[-b0[4], -b0[8], y1] + 
        G[-b0[4], -b0[9], y1] + G[-b0[4], -b0[10], y1] + 
        G[-b0[4], -b0[11], y1] - G[-b0[5], -b0[8], y1] - 
        G[-b0[5], -b0[9], y1] - G[-b0[5], -b0[10], y1] - 
        G[-b0[5], -b0[11], y1])*Log[(1 - x0b)/2] - 
      2*(G[-b0[4], -b0[1], y1] - G[-b0[5], -b0[1], y1])*
       Log[(1 - x0b)/(1 + x0b)] + (-G[-b0[4], -b0[8], y1] - 
        G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] - 
        G[-b0[4], -b0[11], y1] + G[-b0[5], -b0[8], y1] + 
        G[-b0[5], -b0[9], y1] + G[-b0[5], -b0[10], y1] + 
        G[-b0[5], -b0[11], y1])*Log[(1 + x0b)/2] + 
      ((G[-b0[4], y1] - G[-b0[5], y1])*(Log[(1 - x0b)/2]^2 - 
         Log[(1 + x0b)/2]^2))/2 + (G[-b0[4], y1] - G[-b0[5], y1])*
       (PolyLog[2, (1 - x0b)/2] - PolyLog[2, (1 + x0b)/2])))/
    (2*Sqrt[am]*(1 + am)*(uklm - up))))/(Sqrt[Aklb]*Sqrt[vklm*vklp]);
Jtilde[2]=((-um + up)*
  ((-I)*Pi*(-1/2*((xklm + ap*xklp)*(4*G[-b0[2], -b0[1], -b0[1], y1] - 
         2*G[-b0[2], -b0[1], -b0[8], y1] - 2*G[-b0[2], -b0[1], -b0[9], 
           y1] - 2*G[-b0[2], -b0[1], -b0[10], y1] - 
         2*G[-b0[2], -b0[1], -b0[11], y1] - 2*G[-b0[2], -b0[8], -b0[1], 
           y1] + G[-b0[2], -b0[8], -b0[8], y1] + G[-b0[2], -b0[8], -b0[9], 
          y1] + G[-b0[2], -b0[8], -b0[10], y1] + G[-b0[2], -b0[8], -b0[11], 
          y1] - 2*G[-b0[2], -b0[9], -b0[1], y1] + G[-b0[2], -b0[9], -b0[8], 
          y1] + G[-b0[2], -b0[9], -b0[9], y1] + G[-b0[2], -b0[9], -b0[10], 
          y1] + G[-b0[2], -b0[9], -b0[11], y1] - 
         2*G[-b0[2], -b0[10], -b0[1], y1] + G[-b0[2], -b0[10], -b0[8], 
          y1] + G[-b0[2], -b0[10], -b0[9], y1] + G[-b0[2], -b0[10], 
          -b0[10], y1] + G[-b0[2], -b0[10], -b0[11], y1] - 
         2*G[-b0[2], -b0[11], -b0[1], y1] + G[-b0[2], -b0[11], -b0[8], 
          y1] + G[-b0[2], -b0[11], -b0[9], y1] + G[-b0[2], -b0[11], 
          -b0[10], y1] + G[-b0[2], -b0[11], -b0[11], y1] - 
         4*G[-b0[3], -b0[1], -b0[1], y1] + 2*G[-b0[3], -b0[1], -b0[8], 
           y1] + 2*G[-b0[3], -b0[1], -b0[9], y1] + 
         2*G[-b0[3], -b0[1], -b0[10], y1] + 2*G[-b0[3], -b0[1], -b0[11], 
           y1] + 2*G[-b0[3], -b0[8], -b0[1], y1] - G[-b0[3], -b0[8], 
          -b0[8], y1] - G[-b0[3], -b0[8], -b0[9], y1] - 
         G[-b0[3], -b0[8], -b0[10], y1] - G[-b0[3], -b0[8], -b0[11], y1] + 
         2*G[-b0[3], -b0[9], -b0[1], y1] - G[-b0[3], -b0[9], -b0[8], y1] - 
         G[-b0[3], -b0[9], -b0[9], y1] - G[-b0[3], -b0[9], -b0[10], y1] - 
         G[-b0[3], -b0[9], -b0[11], y1] + 2*G[-b0[3], -b0[10], -b0[1], 
           y1] - G[-b0[3], -b0[10], -b0[8], y1] - G[-b0[3], -b0[10], 
          -b0[9], y1] - G[-b0[3], -b0[10], -b0[10], y1] - 
         G[-b0[3], -b0[10], -b0[11], y1] + 2*G[-b0[3], -b0[11], -b0[1], 
           y1] - G[-b0[3], -b0[11], -b0[8], y1] - G[-b0[3], -b0[11], 
          -b0[9], y1] - G[-b0[3], -b0[11], -b0[10], y1] - 
         G[-b0[3], -b0[11], -b0[11], y1] + (-2*G[-b0[2], -b0[1], y1] + 
           G[-b0[2], -b0[8], y1] + G[-b0[2], -b0[9], y1] + 
           G[-b0[2], -b0[10], y1] + G[-b0[2], -b0[11], y1] + 
           2*G[-b0[3], -b0[1], y1] - G[-b0[3], -b0[8], y1] - 
           G[-b0[3], -b0[9], y1] - G[-b0[3], -b0[10], y1] - 
           G[-b0[3], -b0[11], y1])*Log[(1 - x0b^2)/4] + 
         ((G[-b0[2], y1] - G[-b0[3], y1])*(6*Zeta[2] + Log[(1 - x0b)/2]^2 + 
            Log[(1 + x0b)/2]^2 - 2*PolyLog[2, (1 - x0b)/2] - 
            2*PolyLog[2, (1 + x0b)/2]))/2))/(Sqrt[ap]*(1 + ap)*
        (uklp - up)) + ((xklm + am*xklp)*(4*G[-b0[4], -b0[1], -b0[1], y1] - 
        2*G[-b0[4], -b0[1], -b0[8], y1] - 2*G[-b0[4], -b0[1], -b0[9], y1] - 
        2*G[-b0[4], -b0[1], -b0[10], y1] - 2*G[-b0[4], -b0[1], -b0[11], 
          y1] - 2*G[-b0[4], -b0[8], -b0[1], y1] + G[-b0[4], -b0[8], -b0[8], 
         y1] + G[-b0[4], -b0[8], -b0[9], y1] + G[-b0[4], -b0[8], -b0[10], 
         y1] + G[-b0[4], -b0[8], -b0[11], y1] - 
        2*G[-b0[4], -b0[9], -b0[1], y1] + G[-b0[4], -b0[9], -b0[8], y1] + 
        G[-b0[4], -b0[9], -b0[9], y1] + G[-b0[4], -b0[9], -b0[10], y1] + 
        G[-b0[4], -b0[9], -b0[11], y1] - 2*G[-b0[4], -b0[10], -b0[1], y1] + 
        G[-b0[4], -b0[10], -b0[8], y1] + G[-b0[4], -b0[10], -b0[9], y1] + 
        G[-b0[4], -b0[10], -b0[10], y1] + G[-b0[4], -b0[10], -b0[11], y1] - 
        2*G[-b0[4], -b0[11], -b0[1], y1] + G[-b0[4], -b0[11], -b0[8], y1] + 
        G[-b0[4], -b0[11], -b0[9], y1] + G[-b0[4], -b0[11], -b0[10], y1] + 
        G[-b0[4], -b0[11], -b0[11], y1] - 4*G[-b0[5], -b0[1], -b0[1], y1] + 
        2*G[-b0[5], -b0[1], -b0[8], y1] + 2*G[-b0[5], -b0[1], -b0[9], y1] + 
        2*G[-b0[5], -b0[1], -b0[10], y1] + 2*G[-b0[5], -b0[1], -b0[11], 
          y1] + 2*G[-b0[5], -b0[8], -b0[1], y1] - G[-b0[5], -b0[8], -b0[8], 
         y1] - G[-b0[5], -b0[8], -b0[9], y1] - G[-b0[5], -b0[8], -b0[10], 
         y1] - G[-b0[5], -b0[8], -b0[11], y1] + 
        2*G[-b0[5], -b0[9], -b0[1], y1] - G[-b0[5], -b0[9], -b0[8], y1] - 
        G[-b0[5], -b0[9], -b0[9], y1] - G[-b0[5], -b0[9], -b0[10], y1] - 
        G[-b0[5], -b0[9], -b0[11], y1] + 2*G[-b0[5], -b0[10], -b0[1], y1] - 
        G[-b0[5], -b0[10], -b0[8], y1] - G[-b0[5], -b0[10], -b0[9], y1] - 
        G[-b0[5], -b0[10], -b0[10], y1] - G[-b0[5], -b0[10], -b0[11], y1] + 
        2*G[-b0[5], -b0[11], -b0[1], y1] - G[-b0[5], -b0[11], -b0[8], y1] - 
        G[-b0[5], -b0[11], -b0[9], y1] - G[-b0[5], -b0[11], -b0[10], y1] - 
        G[-b0[5], -b0[11], -b0[11], y1] + (-2*G[-b0[4], -b0[1], y1] + 
          G[-b0[4], -b0[8], y1] + G[-b0[4], -b0[9], y1] + 
          G[-b0[4], -b0[10], y1] + G[-b0[4], -b0[11], y1] + 
          2*G[-b0[5], -b0[1], y1] - G[-b0[5], -b0[8], y1] - 
          G[-b0[5], -b0[9], y1] - G[-b0[5], -b0[10], y1] - 
          G[-b0[5], -b0[11], y1])*Log[(1 - x0b^2)/4] + 
        ((G[-b0[4], y1] - G[-b0[5], y1])*(6*Zeta[2] + Log[(1 - x0b)/2]^2 + 
           Log[(1 + x0b)/2]^2 - 2*PolyLog[2, (1 - x0b)/2] - 
           2*PolyLog[2, (1 + x0b)/2]))/2))/(2*Sqrt[am]*(1 + am)*
       (uklm - up))) + ((xklm + ap*xklp)*
     (4*G[-b0[2], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[11], y1] + G[-b0[2], -b0[8], -b0[8], 
       -b0[8], y1] - G[-b0[2], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[10], y1] + G[-b0[2], -b0[8], -b0[8], 
       -b0[11], y1] + G[-b0[2], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[9], y1] - G[-b0[2], -b0[8], -b0[9], 
       -b0[10], y1] + G[-b0[2], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[8], y1] - G[-b0[2], -b0[8], -b0[10], 
       -b0[9], y1] - G[-b0[2], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[11], y1] + G[-b0[2], -b0[8], -b0[11], 
       -b0[8], y1] - G[-b0[2], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[10], y1] + G[-b0[2], -b0[8], -b0[11], 
       -b0[11], y1] - 2*G[-b0[2], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[11], y1] + G[-b0[2], -b0[9], -b0[8], 
       -b0[8], y1] - G[-b0[2], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[10], y1] + G[-b0[2], -b0[9], -b0[8], 
       -b0[11], y1] + G[-b0[2], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[9], y1] - G[-b0[2], -b0[9], -b0[9], 
       -b0[10], y1] + G[-b0[2], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[8], y1] - G[-b0[2], -b0[9], -b0[10], 
       -b0[9], y1] - G[-b0[2], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[11], y1] + G[-b0[2], -b0[9], -b0[11], 
       -b0[8], y1] - G[-b0[2], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[10], y1] + G[-b0[2], -b0[9], -b0[11], 
       -b0[11], y1] - 2*G[-b0[2], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[11], y1] + G[-b0[2], -b0[10], 
       -b0[8], -b0[8], y1] - G[-b0[2], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[10], y1] + G[-b0[2], -b0[10], -b0[8], 
       -b0[11], y1] + G[-b0[2], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[9], y1] - G[-b0[2], -b0[10], -b0[9], 
       -b0[10], y1] + G[-b0[2], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[8], y1] - G[-b0[2], -b0[10], -b0[10], 
       -b0[9], y1] - G[-b0[2], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[11], y1] + G[-b0[2], -b0[10], 
       -b0[11], -b0[8], y1] - G[-b0[2], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[10], y1] + G[-b0[2], -b0[10], 
       -b0[11], -b0[11], y1] - 2*G[-b0[2], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[11], y1] + G[-b0[2], -b0[11], 
       -b0[8], -b0[8], y1] - G[-b0[2], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[10], y1] + G[-b0[2], -b0[11], -b0[8], 
       -b0[11], y1] + G[-b0[2], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[9], y1] - G[-b0[2], -b0[11], -b0[9], 
       -b0[10], y1] + G[-b0[2], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[8], y1] - G[-b0[2], -b0[11], -b0[10], 
       -b0[9], y1] - G[-b0[2], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[11], y1] + G[-b0[2], -b0[11], 
       -b0[11], -b0[8], y1] - G[-b0[2], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[10], y1] + G[-b0[2], -b0[11], 
       -b0[11], -b0[11], y1] - 4*G[-b0[3], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[11], y1] - G[-b0[3], -b0[8], -b0[8], 
       -b0[8], y1] + G[-b0[3], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[10], y1] - G[-b0[3], -b0[8], -b0[8], 
       -b0[11], y1] - G[-b0[3], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[9], y1] + G[-b0[3], -b0[8], -b0[9], 
       -b0[10], y1] - G[-b0[3], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[8], y1] + G[-b0[3], -b0[8], -b0[10], 
       -b0[9], y1] + G[-b0[3], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[11], y1] - G[-b0[3], -b0[8], -b0[11], 
       -b0[8], y1] + G[-b0[3], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[10], y1] - G[-b0[3], -b0[8], -b0[11], 
       -b0[11], y1] + 2*G[-b0[3], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[11], y1] - G[-b0[3], -b0[9], -b0[8], 
       -b0[8], y1] + G[-b0[3], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[10], y1] - G[-b0[3], -b0[9], -b0[8], 
       -b0[11], y1] - G[-b0[3], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[9], y1] + G[-b0[3], -b0[9], -b0[9], 
       -b0[10], y1] - G[-b0[3], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[8], y1] + G[-b0[3], -b0[9], -b0[10], 
       -b0[9], y1] + G[-b0[3], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[11], y1] - G[-b0[3], -b0[9], -b0[11], 
       -b0[8], y1] + G[-b0[3], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[10], y1] - G[-b0[3], -b0[9], -b0[11], 
       -b0[11], y1] + 2*G[-b0[3], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[11], y1] - G[-b0[3], -b0[10], 
       -b0[8], -b0[8], y1] + G[-b0[3], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[10], y1] - G[-b0[3], -b0[10], -b0[8], 
       -b0[11], y1] - G[-b0[3], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[9], y1] + G[-b0[3], -b0[10], -b0[9], 
       -b0[10], y1] - G[-b0[3], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[8], y1] + G[-b0[3], -b0[10], -b0[10], 
       -b0[9], y1] + G[-b0[3], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[11], y1] - G[-b0[3], -b0[10], 
       -b0[11], -b0[8], y1] + G[-b0[3], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[10], y1] - G[-b0[3], -b0[10], 
       -b0[11], -b0[11], y1] + 2*G[-b0[3], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[11], y1] - G[-b0[3], -b0[11], 
       -b0[8], -b0[8], y1] + G[-b0[3], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[10], y1] - G[-b0[3], -b0[11], -b0[8], 
       -b0[11], y1] - G[-b0[3], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[9], y1] + G[-b0[3], -b0[11], -b0[9], 
       -b0[10], y1] - G[-b0[3], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[8], y1] + G[-b0[3], -b0[11], -b0[10], 
       -b0[9], y1] + G[-b0[3], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[11], y1] - G[-b0[3], -b0[11], 
       -b0[11], -b0[8], y1] + G[-b0[3], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[10], y1] - G[-b0[3], -b0[11], 
       -b0[11], -b0[11], y1] + Zeta[2]*(-G[-b0[2], y1] + G[-b0[3], y1])*
       Log[(1 - x0b)/2] + (2*G[-b0[2], -b0[1], -b0[8], y1] + 
        2*G[-b0[2], -b0[1], -b0[9], y1] + 2*G[-b0[2], -b0[1], -b0[10], 
          y1] + 2*G[-b0[2], -b0[1], -b0[11], y1] + 
        2*G[-b0[2], -b0[8], -b0[1], y1] - G[-b0[2], -b0[8], -b0[8], y1] - 
        G[-b0[2], -b0[8], -b0[11], y1] + 2*G[-b0[2], -b0[9], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[9], y1] - G[-b0[2], -b0[9], -b0[10], y1] + 
        2*G[-b0[2], -b0[10], -b0[1], y1] - G[-b0[2], -b0[10], -b0[9], y1] - 
        G[-b0[2], -b0[10], -b0[10], y1] + 2*G[-b0[2], -b0[11], -b0[1], 
          y1] - G[-b0[2], -b0[11], -b0[8], y1] - G[-b0[2], -b0[11], 
         -b0[11], y1] - 2*G[-b0[3], -b0[1], -b0[8], y1] - 
        2*G[-b0[3], -b0[1], -b0[9], y1] - 2*G[-b0[3], -b0[1], -b0[10], 
          y1] - 2*G[-b0[3], -b0[1], -b0[11], y1] - 
        2*G[-b0[3], -b0[8], -b0[1], y1] + G[-b0[3], -b0[8], -b0[8], y1] + 
        G[-b0[3], -b0[8], -b0[11], y1] - 2*G[-b0[3], -b0[9], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[9], y1] + G[-b0[3], -b0[9], -b0[10], y1] - 
        2*G[-b0[3], -b0[10], -b0[1], y1] + G[-b0[3], -b0[10], -b0[9], y1] + 
        G[-b0[3], -b0[10], -b0[10], y1] - 2*G[-b0[3], -b0[11], -b0[1], 
          y1] + G[-b0[3], -b0[11], -b0[8], y1] + G[-b0[3], -b0[11], 
         -b0[11], y1])*Log[(1 - x0b)/2] + 
      ((-G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[9], y1] - 
         G[-b0[2], -b0[10], y1] - G[-b0[2], -b0[11], y1] + 
         G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[9], y1] + 
         G[-b0[3], -b0[10], y1] + G[-b0[3], -b0[11], y1])*
        Log[(1 - x0b)/2]^2)/2 + Zeta[2]*(G[-b0[2], y1] - G[-b0[3], y1])*
       Log[1 - x0b] + (-4*G[-b0[2], -b0[1], -b0[1], y1] - 
        G[-b0[2], -b0[8], -b0[9], y1] - G[-b0[2], -b0[8], -b0[10], y1] - 
        G[-b0[2], -b0[9], -b0[8], y1] - G[-b0[2], -b0[9], -b0[11], y1] - 
        G[-b0[2], -b0[10], -b0[8], y1] - G[-b0[2], -b0[10], -b0[11], y1] - 
        G[-b0[2], -b0[11], -b0[9], y1] - G[-b0[2], -b0[11], -b0[10], y1] + 
        4*G[-b0[3], -b0[1], -b0[1], y1] + G[-b0[3], -b0[8], -b0[9], y1] + 
        G[-b0[3], -b0[8], -b0[10], y1] + G[-b0[3], -b0[9], -b0[8], y1] + 
        G[-b0[3], -b0[9], -b0[11], y1] + G[-b0[3], -b0[10], -b0[8], y1] + 
        G[-b0[3], -b0[10], -b0[11], y1] + G[-b0[3], -b0[11], -b0[9], y1] + 
        G[-b0[3], -b0[11], -b0[10], y1])*Log[(1 - x0b)/(1 + x0b)] + 
      Zeta[2]*(G[-b0[2], y1] - G[-b0[3], y1])*Log[(1 + x0b)/2] + 
      (-2*G[-b0[2], -b0[1], -b0[8], y1] - 2*G[-b0[2], -b0[1], -b0[9], y1] - 
        2*G[-b0[2], -b0[1], -b0[10], y1] - 2*G[-b0[2], -b0[1], -b0[11], 
          y1] - 2*G[-b0[2], -b0[8], -b0[1], y1] + G[-b0[2], -b0[8], -b0[8], 
         y1] + G[-b0[2], -b0[8], -b0[11], y1] - 
        2*G[-b0[2], -b0[9], -b0[1], y1] + G[-b0[2], -b0[9], -b0[9], y1] + 
        G[-b0[2], -b0[9], -b0[10], y1] - 2*G[-b0[2], -b0[10], -b0[1], y1] + 
        G[-b0[2], -b0[10], -b0[9], y1] + G[-b0[2], -b0[10], -b0[10], y1] - 
        2*G[-b0[2], -b0[11], -b0[1], y1] + G[-b0[2], -b0[11], -b0[8], y1] + 
        G[-b0[2], -b0[11], -b0[11], y1] + 2*G[-b0[3], -b0[1], -b0[8], y1] + 
        2*G[-b0[3], -b0[1], -b0[9], y1] + 2*G[-b0[3], -b0[1], -b0[10], 
          y1] + 2*G[-b0[3], -b0[1], -b0[11], y1] + 
        2*G[-b0[3], -b0[8], -b0[1], y1] - G[-b0[3], -b0[8], -b0[8], y1] - 
        G[-b0[3], -b0[8], -b0[11], y1] + 2*G[-b0[3], -b0[9], -b0[1], y1] - 
        G[-b0[3], -b0[9], -b0[9], y1] - G[-b0[3], -b0[9], -b0[10], y1] + 
        2*G[-b0[3], -b0[10], -b0[1], y1] - G[-b0[3], -b0[10], -b0[9], y1] - 
        G[-b0[3], -b0[10], -b0[10], y1] + 2*G[-b0[3], -b0[11], -b0[1], 
          y1] - G[-b0[3], -b0[11], -b0[8], y1] - G[-b0[3], -b0[11], 
         -b0[11], y1])*Log[(1 + x0b)/2] + 
      ((-G[-b0[2], y1] + G[-b0[3], y1])*Log[(1 - x0b)/2]^2*
        Log[(1 + x0b)/2])/2 + ((G[-b0[2], -b0[8], y1] + 
         G[-b0[2], -b0[9], y1] + G[-b0[2], -b0[10], y1] + 
         G[-b0[2], -b0[11], y1] - G[-b0[3], -b0[8], y1] - 
         G[-b0[3], -b0[9], y1] - G[-b0[3], -b0[10], y1] - 
         G[-b0[3], -b0[11], y1])*Log[(1 + x0b)/2]^2)/2 + 
      ((G[-b0[2], y1] - G[-b0[3], y1])*Log[(1 - x0b)/2]*
        Log[(1 + x0b)/2]^2)/2 + (G[-b0[2], -b0[1], y1] - 
        G[-b0[3], -b0[1], y1])*(Log[(1 - x0b)/2]^2 - 
        Log[(1 + x0b)/2]^2) + ((-G[-b0[2], y1] + G[-b0[3], y1])*
        Log[(1 - x0b)/(1 + x0b)]*(Log[(1 - x0b)/2]^2 + 
         Log[(1 - x0b)/2]*Log[(1 + x0b)/2] + Log[(1 + x0b)/2]^2))/6 + 
      Zeta[2]*(-G[-b0[2], y1] + G[-b0[3], y1])*Log[1 + x0b] - 
      2*(G[-b0[2], -b0[9], y1] + G[-b0[2], -b0[10], y1] - 
        G[-b0[3], -b0[9], y1] - G[-b0[3], -b0[10], y1])*
       PolyLog[2, (1 - x0b)/2] + (G[-b0[2], -b0[8], y1] - 
        G[-b0[2], -b0[9], y1] - G[-b0[2], -b0[10], y1] + 
        G[-b0[2], -b0[11], y1] - G[-b0[3], -b0[8], y1] + 
        G[-b0[3], -b0[9], y1] + G[-b0[3], -b0[10], y1] - 
        G[-b0[3], -b0[11], y1])*(Zeta[2] - PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + 2*(G[-b0[2], -b0[1], y1] - 
        G[-b0[3], -b0[1], y1])*(PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + 2*(G[-b0[2], -b0[8], y1] + 
        G[-b0[2], -b0[11], y1] - G[-b0[3], -b0[8], y1] - 
        G[-b0[3], -b0[11], y1])*PolyLog[2, (1 + x0b)/2] - 
      2*(G[-b0[2], y1] - G[-b0[3], y1])*(PolyLog[3, (1 - x0b)/2] - 
        PolyLog[3, (1 + x0b)/2])))/(2*Sqrt[ap]*(1 + ap)*(uklp - up)) - 
   ((xklm + am*xklp)*(4*G[-b0[4], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[11], y1] + G[-b0[4], -b0[8], -b0[8], 
       -b0[8], y1] - G[-b0[4], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[10], y1] + G[-b0[4], -b0[8], -b0[8], 
       -b0[11], y1] + G[-b0[4], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[9], y1] - G[-b0[4], -b0[8], -b0[9], 
       -b0[10], y1] + G[-b0[4], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[8], y1] - G[-b0[4], -b0[8], -b0[10], 
       -b0[9], y1] - G[-b0[4], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[11], y1] + G[-b0[4], -b0[8], -b0[11], 
       -b0[8], y1] - G[-b0[4], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[10], y1] + G[-b0[4], -b0[8], -b0[11], 
       -b0[11], y1] - 2*G[-b0[4], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[11], y1] + G[-b0[4], -b0[9], -b0[8], 
       -b0[8], y1] - G[-b0[4], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[10], y1] + G[-b0[4], -b0[9], -b0[8], 
       -b0[11], y1] + G[-b0[4], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[9], y1] - G[-b0[4], -b0[9], -b0[9], 
       -b0[10], y1] + G[-b0[4], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[8], y1] - G[-b0[4], -b0[9], -b0[10], 
       -b0[9], y1] - G[-b0[4], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[11], y1] + G[-b0[4], -b0[9], -b0[11], 
       -b0[8], y1] - G[-b0[4], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[10], y1] + G[-b0[4], -b0[9], -b0[11], 
       -b0[11], y1] - 2*G[-b0[4], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[11], y1] + G[-b0[4], -b0[10], 
       -b0[8], -b0[8], y1] - G[-b0[4], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[10], y1] + G[-b0[4], -b0[10], -b0[8], 
       -b0[11], y1] + G[-b0[4], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[9], y1] - G[-b0[4], -b0[10], -b0[9], 
       -b0[10], y1] + G[-b0[4], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[8], y1] - G[-b0[4], -b0[10], -b0[10], 
       -b0[9], y1] - G[-b0[4], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[11], y1] + G[-b0[4], -b0[10], 
       -b0[11], -b0[8], y1] - G[-b0[4], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[10], y1] + G[-b0[4], -b0[10], 
       -b0[11], -b0[11], y1] - 2*G[-b0[4], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[11], y1] + G[-b0[4], -b0[11], 
       -b0[8], -b0[8], y1] - G[-b0[4], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[10], y1] + G[-b0[4], -b0[11], -b0[8], 
       -b0[11], y1] + G[-b0[4], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[9], y1] - G[-b0[4], -b0[11], -b0[9], 
       -b0[10], y1] + G[-b0[4], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[8], y1] - G[-b0[4], -b0[11], -b0[10], 
       -b0[9], y1] - G[-b0[4], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[11], y1] + G[-b0[4], -b0[11], 
       -b0[11], -b0[8], y1] - G[-b0[4], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[10], y1] + G[-b0[4], -b0[11], 
       -b0[11], -b0[11], y1] - 4*G[-b0[5], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[11], y1] - G[-b0[5], -b0[8], -b0[8], 
       -b0[8], y1] + G[-b0[5], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[10], y1] - G[-b0[5], -b0[8], -b0[8], 
       -b0[11], y1] - G[-b0[5], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[9], y1] + G[-b0[5], -b0[8], -b0[9], 
       -b0[10], y1] - G[-b0[5], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[8], y1] + G[-b0[5], -b0[8], -b0[10], 
       -b0[9], y1] + G[-b0[5], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[11], y1] - G[-b0[5], -b0[8], -b0[11], 
       -b0[8], y1] + G[-b0[5], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[10], y1] - G[-b0[5], -b0[8], -b0[11], 
       -b0[11], y1] + 2*G[-b0[5], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[11], y1] - G[-b0[5], -b0[9], -b0[8], 
       -b0[8], y1] + G[-b0[5], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[10], y1] - G[-b0[5], -b0[9], -b0[8], 
       -b0[11], y1] - G[-b0[5], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[9], y1] + G[-b0[5], -b0[9], -b0[9], 
       -b0[10], y1] - G[-b0[5], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[8], y1] + G[-b0[5], -b0[9], -b0[10], 
       -b0[9], y1] + G[-b0[5], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[11], y1] - G[-b0[5], -b0[9], -b0[11], 
       -b0[8], y1] + G[-b0[5], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[10], y1] - G[-b0[5], -b0[9], -b0[11], 
       -b0[11], y1] + 2*G[-b0[5], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[11], y1] - G[-b0[5], -b0[10], 
       -b0[8], -b0[8], y1] + G[-b0[5], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[10], y1] - G[-b0[5], -b0[10], -b0[8], 
       -b0[11], y1] - G[-b0[5], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[9], y1] + G[-b0[5], -b0[10], -b0[9], 
       -b0[10], y1] - G[-b0[5], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[8], y1] + G[-b0[5], -b0[10], -b0[10], 
       -b0[9], y1] + G[-b0[5], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[11], y1] - G[-b0[5], -b0[10], 
       -b0[11], -b0[8], y1] + G[-b0[5], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[10], y1] - G[-b0[5], -b0[10], 
       -b0[11], -b0[11], y1] + 2*G[-b0[5], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[11], y1] - G[-b0[5], -b0[11], 
       -b0[8], -b0[8], y1] + G[-b0[5], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[10], y1] - G[-b0[5], -b0[11], -b0[8], 
       -b0[11], y1] - G[-b0[5], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[9], y1] + G[-b0[5], -b0[11], -b0[9], 
       -b0[10], y1] - G[-b0[5], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[8], y1] + G[-b0[5], -b0[11], -b0[10], 
       -b0[9], y1] + G[-b0[5], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[11], y1] - G[-b0[5], -b0[11], 
       -b0[11], -b0[8], y1] + G[-b0[5], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[10], y1] - G[-b0[5], -b0[11], 
       -b0[11], -b0[11], y1] + Zeta[2]*(-G[-b0[4], y1] + G[-b0[5], y1])*
       Log[(1 - x0b)/2] + (2*G[-b0[4], -b0[1], -b0[8], y1] + 
        2*G[-b0[4], -b0[1], -b0[9], y1] + 2*G[-b0[4], -b0[1], -b0[10], 
          y1] + 2*G[-b0[4], -b0[1], -b0[11], y1] + 
        2*G[-b0[4], -b0[8], -b0[1], y1] - G[-b0[4], -b0[8], -b0[8], y1] - 
        G[-b0[4], -b0[8], -b0[11], y1] + 2*G[-b0[4], -b0[9], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[9], y1] - G[-b0[4], -b0[9], -b0[10], y1] + 
        2*G[-b0[4], -b0[10], -b0[1], y1] - G[-b0[4], -b0[10], -b0[9], y1] - 
        G[-b0[4], -b0[10], -b0[10], y1] + 2*G[-b0[4], -b0[11], -b0[1], 
          y1] - G[-b0[4], -b0[11], -b0[8], y1] - G[-b0[4], -b0[11], 
         -b0[11], y1] - 2*G[-b0[5], -b0[1], -b0[8], y1] - 
        2*G[-b0[5], -b0[1], -b0[9], y1] - 2*G[-b0[5], -b0[1], -b0[10], 
          y1] - 2*G[-b0[5], -b0[1], -b0[11], y1] - 
        2*G[-b0[5], -b0[8], -b0[1], y1] + G[-b0[5], -b0[8], -b0[8], y1] + 
        G[-b0[5], -b0[8], -b0[11], y1] - 2*G[-b0[5], -b0[9], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[9], y1] + G[-b0[5], -b0[9], -b0[10], y1] - 
        2*G[-b0[5], -b0[10], -b0[1], y1] + G[-b0[5], -b0[10], -b0[9], y1] + 
        G[-b0[5], -b0[10], -b0[10], y1] - 2*G[-b0[5], -b0[11], -b0[1], 
          y1] + G[-b0[5], -b0[11], -b0[8], y1] + G[-b0[5], -b0[11], 
         -b0[11], y1])*Log[(1 - x0b)/2] + 
      ((-G[-b0[4], -b0[8], y1] - G[-b0[4], -b0[9], y1] - 
         G[-b0[4], -b0[10], y1] - G[-b0[4], -b0[11], y1] + 
         G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[9], y1] + 
         G[-b0[5], -b0[10], y1] + G[-b0[5], -b0[11], y1])*
        Log[(1 - x0b)/2]^2)/2 + Zeta[2]*(G[-b0[4], y1] - G[-b0[5], y1])*
       Log[1 - x0b] + (-4*G[-b0[4], -b0[1], -b0[1], y1] - 
        G[-b0[4], -b0[8], -b0[9], y1] - G[-b0[4], -b0[8], -b0[10], y1] - 
        G[-b0[4], -b0[9], -b0[8], y1] - G[-b0[4], -b0[9], -b0[11], y1] - 
        G[-b0[4], -b0[10], -b0[8], y1] - G[-b0[4], -b0[10], -b0[11], y1] - 
        G[-b0[4], -b0[11], -b0[9], y1] - G[-b0[4], -b0[11], -b0[10], y1] + 
        4*G[-b0[5], -b0[1], -b0[1], y1] + G[-b0[5], -b0[8], -b0[9], y1] + 
        G[-b0[5], -b0[8], -b0[10], y1] + G[-b0[5], -b0[9], -b0[8], y1] + 
        G[-b0[5], -b0[9], -b0[11], y1] + G[-b0[5], -b0[10], -b0[8], y1] + 
        G[-b0[5], -b0[10], -b0[11], y1] + G[-b0[5], -b0[11], -b0[9], y1] + 
        G[-b0[5], -b0[11], -b0[10], y1])*Log[(1 - x0b)/(1 + x0b)] + 
      Zeta[2]*(G[-b0[4], y1] - G[-b0[5], y1])*Log[(1 + x0b)/2] + 
      (-2*G[-b0[4], -b0[1], -b0[8], y1] - 2*G[-b0[4], -b0[1], -b0[9], y1] - 
        2*G[-b0[4], -b0[1], -b0[10], y1] - 2*G[-b0[4], -b0[1], -b0[11], 
          y1] - 2*G[-b0[4], -b0[8], -b0[1], y1] + G[-b0[4], -b0[8], -b0[8], 
         y1] + G[-b0[4], -b0[8], -b0[11], y1] - 
        2*G[-b0[4], -b0[9], -b0[1], y1] + G[-b0[4], -b0[9], -b0[9], y1] + 
        G[-b0[4], -b0[9], -b0[10], y1] - 2*G[-b0[4], -b0[10], -b0[1], y1] + 
        G[-b0[4], -b0[10], -b0[9], y1] + G[-b0[4], -b0[10], -b0[10], y1] - 
        2*G[-b0[4], -b0[11], -b0[1], y1] + G[-b0[4], -b0[11], -b0[8], y1] + 
        G[-b0[4], -b0[11], -b0[11], y1] + 2*G[-b0[5], -b0[1], -b0[8], y1] + 
        2*G[-b0[5], -b0[1], -b0[9], y1] + 2*G[-b0[5], -b0[1], -b0[10], 
          y1] + 2*G[-b0[5], -b0[1], -b0[11], y1] + 
        2*G[-b0[5], -b0[8], -b0[1], y1] - G[-b0[5], -b0[8], -b0[8], y1] - 
        G[-b0[5], -b0[8], -b0[11], y1] + 2*G[-b0[5], -b0[9], -b0[1], y1] - 
        G[-b0[5], -b0[9], -b0[9], y1] - G[-b0[5], -b0[9], -b0[10], y1] + 
        2*G[-b0[5], -b0[10], -b0[1], y1] - G[-b0[5], -b0[10], -b0[9], y1] - 
        G[-b0[5], -b0[10], -b0[10], y1] + 2*G[-b0[5], -b0[11], -b0[1], 
          y1] - G[-b0[5], -b0[11], -b0[8], y1] - G[-b0[5], -b0[11], 
         -b0[11], y1])*Log[(1 + x0b)/2] + 
      ((-G[-b0[4], y1] + G[-b0[5], y1])*Log[(1 - x0b)/2]^2*
        Log[(1 + x0b)/2])/2 + ((G[-b0[4], -b0[8], y1] + 
         G[-b0[4], -b0[9], y1] + G[-b0[4], -b0[10], y1] + 
         G[-b0[4], -b0[11], y1] - G[-b0[5], -b0[8], y1] - 
         G[-b0[5], -b0[9], y1] - G[-b0[5], -b0[10], y1] - 
         G[-b0[5], -b0[11], y1])*Log[(1 + x0b)/2]^2)/2 + 
      ((G[-b0[4], y1] - G[-b0[5], y1])*Log[(1 - x0b)/2]*
        Log[(1 + x0b)/2]^2)/2 + (G[-b0[4], -b0[1], y1] - 
        G[-b0[5], -b0[1], y1])*(Log[(1 - x0b)/2]^2 - 
        Log[(1 + x0b)/2]^2) + ((-G[-b0[4], y1] + G[-b0[5], y1])*
        Log[(1 - x0b)/(1 + x0b)]*(Log[(1 - x0b)/2]^2 + 
         Log[(1 - x0b)/2]*Log[(1 + x0b)/2] + Log[(1 + x0b)/2]^2))/6 + 
      Zeta[2]*(-G[-b0[4], y1] + G[-b0[5], y1])*Log[1 + x0b] - 
      2*(G[-b0[4], -b0[9], y1] + G[-b0[4], -b0[10], y1] - 
        G[-b0[5], -b0[9], y1] - G[-b0[5], -b0[10], y1])*
       PolyLog[2, (1 - x0b)/2] + (G[-b0[4], -b0[8], y1] - 
        G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] + 
        G[-b0[4], -b0[11], y1] - G[-b0[5], -b0[8], y1] + 
        G[-b0[5], -b0[9], y1] + G[-b0[5], -b0[10], y1] - 
        G[-b0[5], -b0[11], y1])*(Zeta[2] - PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + 2*(G[-b0[4], -b0[1], y1] - 
        G[-b0[5], -b0[1], y1])*(PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + 2*(G[-b0[4], -b0[8], y1] + 
        G[-b0[4], -b0[11], y1] - G[-b0[5], -b0[8], y1] - 
        G[-b0[5], -b0[11], y1])*PolyLog[2, (1 + x0b)/2] - 
      2*(G[-b0[4], y1] - G[-b0[5], y1])*(PolyLog[3, (1 - x0b)/2] - 
        PolyLog[3, (1 + x0b)/2])))/(2*Sqrt[am]*(1 + am)*(uklm - up))))/
 (Sqrt[Aklb]*Sqrt[vklm*vklp]);
Jtilde[3]=((-um + up)*
  (I*Pi*(((xklm + ap*xklp)*((8*Zeta[3]*(G[-b0[2], y1] - G[-b0[3], y1]))/3 + 
        2*Zeta[2]*(2*G[-b0[2], -b0[1], y1] - G[-b0[2], -b0[8], y1] - 
          G[-b0[2], -b0[9], y1] - G[-b0[2], -b0[10], y1] - 
          G[-b0[2], -b0[11], y1] - 2*G[-b0[3], -b0[1], y1] + 
          G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[9], y1] + 
          G[-b0[3], -b0[10], y1] + G[-b0[3], -b0[11], y1]) + 
        8*G[-b0[2], -b0[1], -b0[1], -b0[1], y1] - 
        4*G[-b0[2], -b0[1], -b0[1], -b0[8], y1] - 
        4*G[-b0[2], -b0[1], -b0[1], -b0[9], y1] - 
        4*G[-b0[2], -b0[1], -b0[1], -b0[10], y1] - 
        4*G[-b0[2], -b0[1], -b0[1], -b0[11], y1] - 
        4*G[-b0[2], -b0[1], -b0[8], -b0[1], y1] + 
        2*G[-b0[2], -b0[1], -b0[8], -b0[8], y1] + 
        2*G[-b0[2], -b0[1], -b0[8], -b0[9], y1] + 
        2*G[-b0[2], -b0[1], -b0[8], -b0[10], y1] + 
        2*G[-b0[2], -b0[1], -b0[8], -b0[11], y1] - 
        4*G[-b0[2], -b0[1], -b0[9], -b0[1], y1] + 
        2*G[-b0[2], -b0[1], -b0[9], -b0[8], y1] + 
        2*G[-b0[2], -b0[1], -b0[9], -b0[9], y1] + 
        2*G[-b0[2], -b0[1], -b0[9], -b0[10], y1] + 
        2*G[-b0[2], -b0[1], -b0[9], -b0[11], y1] - 
        4*G[-b0[2], -b0[1], -b0[10], -b0[1], y1] + 
        2*G[-b0[2], -b0[1], -b0[10], -b0[8], y1] + 
        2*G[-b0[2], -b0[1], -b0[10], -b0[9], y1] + 
        2*G[-b0[2], -b0[1], -b0[10], -b0[10], y1] + 
        2*G[-b0[2], -b0[1], -b0[10], -b0[11], y1] - 
        4*G[-b0[2], -b0[1], -b0[11], -b0[1], y1] + 
        2*G[-b0[2], -b0[1], -b0[11], -b0[8], y1] + 
        2*G[-b0[2], -b0[1], -b0[11], -b0[9], y1] + 
        2*G[-b0[2], -b0[1], -b0[11], -b0[10], y1] + 
        2*G[-b0[2], -b0[1], -b0[11], -b0[11], y1] - 
        4*G[-b0[2], -b0[8], -b0[1], -b0[1], y1] + 
        2*G[-b0[2], -b0[8], -b0[1], -b0[8], y1] + 
        2*G[-b0[2], -b0[8], -b0[1], -b0[9], y1] + 
        2*G[-b0[2], -b0[8], -b0[1], -b0[10], y1] + 
        2*G[-b0[2], -b0[8], -b0[1], -b0[11], y1] + 
        2*G[-b0[2], -b0[8], -b0[8], -b0[1], y1] - G[-b0[2], -b0[8], -b0[8], 
         -b0[8], y1] - G[-b0[2], -b0[8], -b0[8], -b0[9], y1] - 
        G[-b0[2], -b0[8], -b0[8], -b0[10], y1] - G[-b0[2], -b0[8], -b0[8], 
         -b0[11], y1] + 2*G[-b0[2], -b0[8], -b0[9], -b0[1], y1] - 
        G[-b0[2], -b0[8], -b0[9], -b0[8], y1] - G[-b0[2], -b0[8], -b0[9], 
         -b0[9], y1] - G[-b0[2], -b0[8], -b0[9], -b0[10], y1] - 
        G[-b0[2], -b0[8], -b0[9], -b0[11], y1] + 
        2*G[-b0[2], -b0[8], -b0[10], -b0[1], y1] - G[-b0[2], -b0[8], 
         -b0[10], -b0[8], y1] - G[-b0[2], -b0[8], -b0[10], -b0[9], y1] - 
        G[-b0[2], -b0[8], -b0[10], -b0[10], y1] - G[-b0[2], -b0[8], 
         -b0[10], -b0[11], y1] + 2*G[-b0[2], -b0[8], -b0[11], -b0[1], y1] - 
        G[-b0[2], -b0[8], -b0[11], -b0[8], y1] - G[-b0[2], -b0[8], -b0[11], 
         -b0[9], y1] - G[-b0[2], -b0[8], -b0[11], -b0[10], y1] - 
        G[-b0[2], -b0[8], -b0[11], -b0[11], y1] - 
        4*G[-b0[2], -b0[9], -b0[1], -b0[1], y1] + 
        2*G[-b0[2], -b0[9], -b0[1], -b0[8], y1] + 
        2*G[-b0[2], -b0[9], -b0[1], -b0[9], y1] + 
        2*G[-b0[2], -b0[9], -b0[1], -b0[10], y1] + 
        2*G[-b0[2], -b0[9], -b0[1], -b0[11], y1] + 
        2*G[-b0[2], -b0[9], -b0[8], -b0[1], y1] - G[-b0[2], -b0[9], -b0[8], 
         -b0[8], y1] - G[-b0[2], -b0[9], -b0[8], -b0[9], y1] - 
        G[-b0[2], -b0[9], -b0[8], -b0[10], y1] - G[-b0[2], -b0[9], -b0[8], 
         -b0[11], y1] + 2*G[-b0[2], -b0[9], -b0[9], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[9], -b0[8], y1] - G[-b0[2], -b0[9], -b0[9], 
         -b0[9], y1] - G[-b0[2], -b0[9], -b0[9], -b0[10], y1] - 
        G[-b0[2], -b0[9], -b0[9], -b0[11], y1] + 
        2*G[-b0[2], -b0[9], -b0[10], -b0[1], y1] - G[-b0[2], -b0[9], 
         -b0[10], -b0[8], y1] - G[-b0[2], -b0[9], -b0[10], -b0[9], y1] - 
        G[-b0[2], -b0[9], -b0[10], -b0[10], y1] - G[-b0[2], -b0[9], 
         -b0[10], -b0[11], y1] + 2*G[-b0[2], -b0[9], -b0[11], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[11], -b0[8], y1] - G[-b0[2], -b0[9], -b0[11], 
         -b0[9], y1] - G[-b0[2], -b0[9], -b0[11], -b0[10], y1] - 
        G[-b0[2], -b0[9], -b0[11], -b0[11], y1] - 
        4*G[-b0[2], -b0[10], -b0[1], -b0[1], y1] + 
        2*G[-b0[2], -b0[10], -b0[1], -b0[8], y1] + 
        2*G[-b0[2], -b0[10], -b0[1], -b0[9], y1] + 
        2*G[-b0[2], -b0[10], -b0[1], -b0[10], y1] + 
        2*G[-b0[2], -b0[10], -b0[1], -b0[11], y1] + 
        2*G[-b0[2], -b0[10], -b0[8], -b0[1], y1] - G[-b0[2], -b0[10], 
         -b0[8], -b0[8], y1] - G[-b0[2], -b0[10], -b0[8], -b0[9], y1] - 
        G[-b0[2], -b0[10], -b0[8], -b0[10], y1] - G[-b0[2], -b0[10], 
         -b0[8], -b0[11], y1] + 2*G[-b0[2], -b0[10], -b0[9], -b0[1], y1] - 
        G[-b0[2], -b0[10], -b0[9], -b0[8], y1] - G[-b0[2], -b0[10], -b0[9], 
         -b0[9], y1] - G[-b0[2], -b0[10], -b0[9], -b0[10], y1] - 
        G[-b0[2], -b0[10], -b0[9], -b0[11], y1] + 
        2*G[-b0[2], -b0[10], -b0[10], -b0[1], y1] - G[-b0[2], -b0[10], 
         -b0[10], -b0[8], y1] - G[-b0[2], -b0[10], -b0[10], -b0[9], y1] - 
        G[-b0[2], -b0[10], -b0[10], -b0[10], y1] - G[-b0[2], -b0[10], 
         -b0[10], -b0[11], y1] + 2*G[-b0[2], -b0[10], -b0[11], -b0[1], 
          y1] - G[-b0[2], -b0[10], -b0[11], -b0[8], y1] - 
        G[-b0[2], -b0[10], -b0[11], -b0[9], y1] - G[-b0[2], -b0[10], 
         -b0[11], -b0[10], y1] - G[-b0[2], -b0[10], -b0[11], -b0[11], y1] - 
        4*G[-b0[2], -b0[11], -b0[1], -b0[1], y1] + 
        2*G[-b0[2], -b0[11], -b0[1], -b0[8], y1] + 
        2*G[-b0[2], -b0[11], -b0[1], -b0[9], y1] + 
        2*G[-b0[2], -b0[11], -b0[1], -b0[10], y1] + 
        2*G[-b0[2], -b0[11], -b0[1], -b0[11], y1] + 
        2*G[-b0[2], -b0[11], -b0[8], -b0[1], y1] - G[-b0[2], -b0[11], 
         -b0[8], -b0[8], y1] - G[-b0[2], -b0[11], -b0[8], -b0[9], y1] - 
        G[-b0[2], -b0[11], -b0[8], -b0[10], y1] - G[-b0[2], -b0[11], 
         -b0[8], -b0[11], y1] + 2*G[-b0[2], -b0[11], -b0[9], -b0[1], y1] - 
        G[-b0[2], -b0[11], -b0[9], -b0[8], y1] - G[-b0[2], -b0[11], -b0[9], 
         -b0[9], y1] - G[-b0[2], -b0[11], -b0[9], -b0[10], y1] - 
        G[-b0[2], -b0[11], -b0[9], -b0[11], y1] + 
        2*G[-b0[2], -b0[11], -b0[10], -b0[1], y1] - G[-b0[2], -b0[11], 
         -b0[10], -b0[8], y1] - G[-b0[2], -b0[11], -b0[10], -b0[9], y1] - 
        G[-b0[2], -b0[11], -b0[10], -b0[10], y1] - G[-b0[2], -b0[11], 
         -b0[10], -b0[11], y1] + 2*G[-b0[2], -b0[11], -b0[11], -b0[1], 
          y1] - G[-b0[2], -b0[11], -b0[11], -b0[8], y1] - 
        G[-b0[2], -b0[11], -b0[11], -b0[9], y1] - G[-b0[2], -b0[11], 
         -b0[11], -b0[10], y1] - G[-b0[2], -b0[11], -b0[11], -b0[11], y1] - 
        8*G[-b0[3], -b0[1], -b0[1], -b0[1], y1] + 
        4*G[-b0[3], -b0[1], -b0[1], -b0[8], y1] + 
        4*G[-b0[3], -b0[1], -b0[1], -b0[9], y1] + 
        4*G[-b0[3], -b0[1], -b0[1], -b0[10], y1] + 
        4*G[-b0[3], -b0[1], -b0[1], -b0[11], y1] + 
        4*G[-b0[3], -b0[1], -b0[8], -b0[1], y1] - 
        2*G[-b0[3], -b0[1], -b0[8], -b0[8], y1] - 
        2*G[-b0[3], -b0[1], -b0[8], -b0[9], y1] - 
        2*G[-b0[3], -b0[1], -b0[8], -b0[10], y1] - 
        2*G[-b0[3], -b0[1], -b0[8], -b0[11], y1] + 
        4*G[-b0[3], -b0[1], -b0[9], -b0[1], y1] - 
        2*G[-b0[3], -b0[1], -b0[9], -b0[8], y1] - 
        2*G[-b0[3], -b0[1], -b0[9], -b0[9], y1] - 
        2*G[-b0[3], -b0[1], -b0[9], -b0[10], y1] - 
        2*G[-b0[3], -b0[1], -b0[9], -b0[11], y1] + 
        4*G[-b0[3], -b0[1], -b0[10], -b0[1], y1] - 
        2*G[-b0[3], -b0[1], -b0[10], -b0[8], y1] - 
        2*G[-b0[3], -b0[1], -b0[10], -b0[9], y1] - 
        2*G[-b0[3], -b0[1], -b0[10], -b0[10], y1] - 
        2*G[-b0[3], -b0[1], -b0[10], -b0[11], y1] + 
        4*G[-b0[3], -b0[1], -b0[11], -b0[1], y1] - 
        2*G[-b0[3], -b0[1], -b0[11], -b0[8], y1] - 
        2*G[-b0[3], -b0[1], -b0[11], -b0[9], y1] - 
        2*G[-b0[3], -b0[1], -b0[11], -b0[10], y1] - 
        2*G[-b0[3], -b0[1], -b0[11], -b0[11], y1] + 
        4*G[-b0[3], -b0[8], -b0[1], -b0[1], y1] - 
        2*G[-b0[3], -b0[8], -b0[1], -b0[8], y1] - 
        2*G[-b0[3], -b0[8], -b0[1], -b0[9], y1] - 
        2*G[-b0[3], -b0[8], -b0[1], -b0[10], y1] - 
        2*G[-b0[3], -b0[8], -b0[1], -b0[11], y1] - 
        2*G[-b0[3], -b0[8], -b0[8], -b0[1], y1] + G[-b0[3], -b0[8], -b0[8], 
         -b0[8], y1] + G[-b0[3], -b0[8], -b0[8], -b0[9], y1] + 
        G[-b0[3], -b0[8], -b0[8], -b0[10], y1] + G[-b0[3], -b0[8], -b0[8], 
         -b0[11], y1] - 2*G[-b0[3], -b0[8], -b0[9], -b0[1], y1] + 
        G[-b0[3], -b0[8], -b0[9], -b0[8], y1] + G[-b0[3], -b0[8], -b0[9], 
         -b0[9], y1] + G[-b0[3], -b0[8], -b0[9], -b0[10], y1] + 
        G[-b0[3], -b0[8], -b0[9], -b0[11], y1] - 
        2*G[-b0[3], -b0[8], -b0[10], -b0[1], y1] + G[-b0[3], -b0[8], 
         -b0[10], -b0[8], y1] + G[-b0[3], -b0[8], -b0[10], -b0[9], y1] + 
        G[-b0[3], -b0[8], -b0[10], -b0[10], y1] + G[-b0[3], -b0[8], 
         -b0[10], -b0[11], y1] - 2*G[-b0[3], -b0[8], -b0[11], -b0[1], y1] + 
        G[-b0[3], -b0[8], -b0[11], -b0[8], y1] + G[-b0[3], -b0[8], -b0[11], 
         -b0[9], y1] + G[-b0[3], -b0[8], -b0[11], -b0[10], y1] + 
        G[-b0[3], -b0[8], -b0[11], -b0[11], y1] + 
        4*G[-b0[3], -b0[9], -b0[1], -b0[1], y1] - 
        2*G[-b0[3], -b0[9], -b0[1], -b0[8], y1] - 
        2*G[-b0[3], -b0[9], -b0[1], -b0[9], y1] - 
        2*G[-b0[3], -b0[9], -b0[1], -b0[10], y1] - 
        2*G[-b0[3], -b0[9], -b0[1], -b0[11], y1] - 
        2*G[-b0[3], -b0[9], -b0[8], -b0[1], y1] + G[-b0[3], -b0[9], -b0[8], 
         -b0[8], y1] + G[-b0[3], -b0[9], -b0[8], -b0[9], y1] + 
        G[-b0[3], -b0[9], -b0[8], -b0[10], y1] + G[-b0[3], -b0[9], -b0[8], 
         -b0[11], y1] - 2*G[-b0[3], -b0[9], -b0[9], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[9], -b0[8], y1] + G[-b0[3], -b0[9], -b0[9], 
         -b0[9], y1] + G[-b0[3], -b0[9], -b0[9], -b0[10], y1] + 
        G[-b0[3], -b0[9], -b0[9], -b0[11], y1] - 
        2*G[-b0[3], -b0[9], -b0[10], -b0[1], y1] + G[-b0[3], -b0[9], 
         -b0[10], -b0[8], y1] + G[-b0[3], -b0[9], -b0[10], -b0[9], y1] + 
        G[-b0[3], -b0[9], -b0[10], -b0[10], y1] + G[-b0[3], -b0[9], 
         -b0[10], -b0[11], y1] - 2*G[-b0[3], -b0[9], -b0[11], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[11], -b0[8], y1] + G[-b0[3], -b0[9], -b0[11], 
         -b0[9], y1] + G[-b0[3], -b0[9], -b0[11], -b0[10], y1] + 
        G[-b0[3], -b0[9], -b0[11], -b0[11], y1] + 
        4*G[-b0[3], -b0[10], -b0[1], -b0[1], y1] - 
        2*G[-b0[3], -b0[10], -b0[1], -b0[8], y1] - 
        2*G[-b0[3], -b0[10], -b0[1], -b0[9], y1] - 
        2*G[-b0[3], -b0[10], -b0[1], -b0[10], y1] - 
        2*G[-b0[3], -b0[10], -b0[1], -b0[11], y1] - 
        2*G[-b0[3], -b0[10], -b0[8], -b0[1], y1] + G[-b0[3], -b0[10], 
         -b0[8], -b0[8], y1] + G[-b0[3], -b0[10], -b0[8], -b0[9], y1] + 
        G[-b0[3], -b0[10], -b0[8], -b0[10], y1] + G[-b0[3], -b0[10], 
         -b0[8], -b0[11], y1] - 2*G[-b0[3], -b0[10], -b0[9], -b0[1], y1] + 
        G[-b0[3], -b0[10], -b0[9], -b0[8], y1] + G[-b0[3], -b0[10], -b0[9], 
         -b0[9], y1] + G[-b0[3], -b0[10], -b0[9], -b0[10], y1] + 
        G[-b0[3], -b0[10], -b0[9], -b0[11], y1] - 
        2*G[-b0[3], -b0[10], -b0[10], -b0[1], y1] + G[-b0[3], -b0[10], 
         -b0[10], -b0[8], y1] + G[-b0[3], -b0[10], -b0[10], -b0[9], y1] + 
        G[-b0[3], -b0[10], -b0[10], -b0[10], y1] + G[-b0[3], -b0[10], 
         -b0[10], -b0[11], y1] - 2*G[-b0[3], -b0[10], -b0[11], -b0[1], 
          y1] + G[-b0[3], -b0[10], -b0[11], -b0[8], y1] + 
        G[-b0[3], -b0[10], -b0[11], -b0[9], y1] + G[-b0[3], -b0[10], 
         -b0[11], -b0[10], y1] + G[-b0[3], -b0[10], -b0[11], -b0[11], y1] + 
        4*G[-b0[3], -b0[11], -b0[1], -b0[1], y1] - 
        2*G[-b0[3], -b0[11], -b0[1], -b0[8], y1] - 
        2*G[-b0[3], -b0[11], -b0[1], -b0[9], y1] - 
        2*G[-b0[3], -b0[11], -b0[1], -b0[10], y1] - 
        2*G[-b0[3], -b0[11], -b0[1], -b0[11], y1] - 
        2*G[-b0[3], -b0[11], -b0[8], -b0[1], y1] + G[-b0[3], -b0[11], 
         -b0[8], -b0[8], y1] + G[-b0[3], -b0[11], -b0[8], -b0[9], y1] + 
        G[-b0[3], -b0[11], -b0[8], -b0[10], y1] + G[-b0[3], -b0[11], 
         -b0[8], -b0[11], y1] - 2*G[-b0[3], -b0[11], -b0[9], -b0[1], y1] + 
        G[-b0[3], -b0[11], -b0[9], -b0[8], y1] + G[-b0[3], -b0[11], -b0[9], 
         -b0[9], y1] + G[-b0[3], -b0[11], -b0[9], -b0[10], y1] + 
        G[-b0[3], -b0[11], -b0[9], -b0[11], y1] - 
        2*G[-b0[3], -b0[11], -b0[10], -b0[1], y1] + G[-b0[3], -b0[11], 
         -b0[10], -b0[8], y1] + G[-b0[3], -b0[11], -b0[10], -b0[9], y1] + 
        G[-b0[3], -b0[11], -b0[10], -b0[10], y1] + G[-b0[3], -b0[11], 
         -b0[10], -b0[11], y1] - 2*G[-b0[3], -b0[11], -b0[11], -b0[1], 
          y1] + G[-b0[3], -b0[11], -b0[11], -b0[8], y1] + 
        G[-b0[3], -b0[11], -b0[11], -b0[9], y1] + G[-b0[3], -b0[11], 
         -b0[11], -b0[10], y1] + G[-b0[3], -b0[11], -b0[11], -b0[11], y1] + 
        (G[-b0[2], -b0[1], -b0[9], y1] + G[-b0[2], -b0[1], -b0[10], y1] - 
          G[-b0[2], -b0[8], -b0[8], y1] - G[-b0[2], -b0[8], -b0[11], y1] + 
          G[-b0[2], -b0[9], -b0[1], y1] - G[-b0[2], -b0[9], -b0[9], y1] - 
          G[-b0[2], -b0[9], -b0[10], y1] + G[-b0[2], -b0[10], -b0[1], y1] - 
          G[-b0[2], -b0[10], -b0[9], y1] - G[-b0[2], -b0[10], -b0[10], 
           y1] - G[-b0[2], -b0[11], -b0[8], y1] - G[-b0[2], -b0[11], 
           -b0[11], y1] - G[-b0[3], -b0[1], -b0[9], y1] - 
          G[-b0[3], -b0[1], -b0[10], y1] + G[-b0[3], -b0[8], -b0[8], y1] + 
          G[-b0[3], -b0[8], -b0[11], y1] - G[-b0[3], -b0[9], -b0[1], y1] + 
          G[-b0[3], -b0[9], -b0[9], y1] + G[-b0[3], -b0[9], -b0[10], y1] - 
          G[-b0[3], -b0[10], -b0[1], y1] + G[-b0[3], -b0[10], -b0[9], y1] + 
          G[-b0[3], -b0[10], -b0[10], y1] + G[-b0[3], -b0[11], -b0[8], 
           y1] + G[-b0[3], -b0[11], -b0[11], y1])*Log[(1 - x0b)/2] + 
        ((-G[-b0[2], -b0[9], y1] - G[-b0[2], -b0[10], y1] + 
           G[-b0[3], -b0[9], y1] + G[-b0[3], -b0[10], y1])*
          Log[(1 - x0b)/2]^2)/2 + (G[-b0[2], -b0[1], -b0[8], y1] + 
          G[-b0[2], -b0[1], -b0[11], y1] + G[-b0[2], -b0[8], -b0[1], y1] - 
          G[-b0[2], -b0[8], -b0[8], y1] - G[-b0[2], -b0[8], -b0[11], y1] - 
          G[-b0[2], -b0[9], -b0[9], y1] - G[-b0[2], -b0[9], -b0[10], y1] - 
          G[-b0[2], -b0[10], -b0[9], y1] - G[-b0[2], -b0[10], -b0[10], 
           y1] + G[-b0[2], -b0[11], -b0[1], y1] - G[-b0[2], -b0[11], 
           -b0[8], y1] - G[-b0[2], -b0[11], -b0[11], y1] - 
          G[-b0[3], -b0[1], -b0[8], y1] - G[-b0[3], -b0[1], -b0[11], y1] - 
          G[-b0[3], -b0[8], -b0[1], y1] + G[-b0[3], -b0[8], -b0[8], y1] + 
          G[-b0[3], -b0[8], -b0[11], y1] + G[-b0[3], -b0[9], -b0[9], y1] + 
          G[-b0[3], -b0[9], -b0[10], y1] + G[-b0[3], -b0[10], -b0[9], y1] + 
          G[-b0[3], -b0[10], -b0[10], y1] - G[-b0[3], -b0[11], -b0[1], 
           y1] + G[-b0[3], -b0[11], -b0[8], y1] + G[-b0[3], -b0[11], 
           -b0[11], y1])*Log[(1 + x0b)/2] + 
        ((-G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[11], y1] + 
           G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[11], y1])*
          Log[(1 + x0b)/2]^2)/2 + (G[-b0[2], -b0[1], -b0[8], y1] + 
          G[-b0[2], -b0[1], -b0[11], y1] + G[-b0[2], -b0[8], -b0[1], y1] + 
          G[-b0[2], -b0[11], -b0[1], y1] - G[-b0[3], -b0[1], -b0[8], y1] - 
          G[-b0[3], -b0[1], -b0[11], y1] - G[-b0[3], -b0[8], -b0[1], y1] - 
          G[-b0[3], -b0[11], -b0[1], y1])*(2*Log[(1 - x0b)/2] + 
          Log[(1 + x0b)/2]) + (G[-b0[2], -b0[1], -b0[9], y1] + 
          G[-b0[2], -b0[1], -b0[10], y1] + G[-b0[2], -b0[9], -b0[1], y1] + 
          G[-b0[2], -b0[10], -b0[1], y1] - G[-b0[3], -b0[1], -b0[9], y1] - 
          G[-b0[3], -b0[1], -b0[10], y1] - G[-b0[3], -b0[9], -b0[1], y1] - 
          G[-b0[3], -b0[10], -b0[1], y1])*(Log[(1 - x0b)/2] + 
          2*Log[(1 + x0b)/2]) + ((G[-b0[2], -b0[1], y1] - 
           G[-b0[3], -b0[1], y1])*(Log[(1 - x0b)/2]^2 + 
           Log[(1 + x0b)/2]^2))/2 + ((-G[-b0[2], y1] + G[-b0[3], y1])*
          (-2*Zeta[2]*Log[(1 - x0b)/4] + 2*Zeta[2]*Log[(1 - x0b)/2] + 
           2*Zeta[2]*Log[(1 + x0b)/2] + Log[(1 - x0b)/2]^2*
            Log[(1 + x0b)/2] + Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 - 
           2*Zeta[2]*Log[1 + x0b]))/2 - 2*Zeta[2]*(G[-b0[2], y1] - 
          G[-b0[3], y1])*Log[(1 - x0b^2)/4] + 
        (-4*G[-b0[2], -b0[1], -b0[1], y1] - G[-b0[2], -b0[8], -b0[9], y1] - 
          G[-b0[2], -b0[8], -b0[10], y1] - G[-b0[2], -b0[9], -b0[8], y1] - 
          G[-b0[2], -b0[9], -b0[11], y1] - G[-b0[2], -b0[10], -b0[8], y1] - 
          G[-b0[2], -b0[10], -b0[11], y1] - G[-b0[2], -b0[11], -b0[9], 
           y1] - G[-b0[2], -b0[11], -b0[10], y1] + 
          4*G[-b0[3], -b0[1], -b0[1], y1] + G[-b0[3], -b0[8], -b0[9], y1] + 
          G[-b0[3], -b0[8], -b0[10], y1] + G[-b0[3], -b0[9], -b0[8], y1] + 
          G[-b0[3], -b0[9], -b0[11], y1] + G[-b0[3], -b0[10], -b0[8], y1] + 
          G[-b0[3], -b0[10], -b0[11], y1] + G[-b0[3], -b0[11], -b0[9], 
           y1] + G[-b0[3], -b0[11], -b0[10], y1])*Log[(1 - x0b^2)/4] + 
        ((-G[-b0[2], y1] + G[-b0[3], y1])*(Log[(1 - x0b)/2]^2 - 
           Log[(1 - x0b)/2]*Log[(1 + x0b)/2] + Log[(1 + x0b)/2]^2)*
          Log[(1 - x0b^2)/4])/6 + ((G[-b0[2], -b0[1], y1] - 
           G[-b0[3], -b0[1], y1])*(4*Zeta[2] + Log[(1 - x0b)/2]^2 + 
           Log[(1 + x0b)/2]^2 - 4*PolyLog[2, (1 - x0b)/2] - 
           4*PolyLog[2, (1 + x0b)/2]))/2 + 
        ((-G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[11], y1] + 
           G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[11], y1])*
          (2*Zeta[2] + Log[(1 - x0b)/2]^2 - 2*PolyLog[2, (1 - x0b)/2] - 
           2*PolyLog[2, (1 + x0b)/2]))/2 + 
        ((-G[-b0[2], -b0[9], y1] - G[-b0[2], -b0[10], y1] + 
           G[-b0[3], -b0[9], y1] + G[-b0[3], -b0[10], y1])*
          (2*Zeta[2] + Log[(1 + x0b)/2]^2 - 2*PolyLog[2, (1 - x0b)/2] - 
           2*PolyLog[2, (1 + x0b)/2]))/2))/(2*Sqrt[ap]*(1 + ap)*
       (uklp - up)) - ((xklm + am*xklp)*
       ((8*Zeta[3]*(G[-b0[4], y1] - G[-b0[5], y1]))/3 + 
        2*Zeta[2]*(2*G[-b0[4], -b0[1], y1] - G[-b0[4], -b0[8], y1] - 
          G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] - 
          G[-b0[4], -b0[11], y1] - 2*G[-b0[5], -b0[1], y1] + 
          G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[9], y1] + 
          G[-b0[5], -b0[10], y1] + G[-b0[5], -b0[11], y1]) + 
        8*G[-b0[4], -b0[1], -b0[1], -b0[1], y1] - 
        4*G[-b0[4], -b0[1], -b0[1], -b0[8], y1] - 
        4*G[-b0[4], -b0[1], -b0[1], -b0[9], y1] - 
        4*G[-b0[4], -b0[1], -b0[1], -b0[10], y1] - 
        4*G[-b0[4], -b0[1], -b0[1], -b0[11], y1] - 
        4*G[-b0[4], -b0[1], -b0[8], -b0[1], y1] + 
        2*G[-b0[4], -b0[1], -b0[8], -b0[8], y1] + 
        2*G[-b0[4], -b0[1], -b0[8], -b0[9], y1] + 
        2*G[-b0[4], -b0[1], -b0[8], -b0[10], y1] + 
        2*G[-b0[4], -b0[1], -b0[8], -b0[11], y1] - 
        4*G[-b0[4], -b0[1], -b0[9], -b0[1], y1] + 
        2*G[-b0[4], -b0[1], -b0[9], -b0[8], y1] + 
        2*G[-b0[4], -b0[1], -b0[9], -b0[9], y1] + 
        2*G[-b0[4], -b0[1], -b0[9], -b0[10], y1] + 
        2*G[-b0[4], -b0[1], -b0[9], -b0[11], y1] - 
        4*G[-b0[4], -b0[1], -b0[10], -b0[1], y1] + 
        2*G[-b0[4], -b0[1], -b0[10], -b0[8], y1] + 
        2*G[-b0[4], -b0[1], -b0[10], -b0[9], y1] + 
        2*G[-b0[4], -b0[1], -b0[10], -b0[10], y1] + 
        2*G[-b0[4], -b0[1], -b0[10], -b0[11], y1] - 
        4*G[-b0[4], -b0[1], -b0[11], -b0[1], y1] + 
        2*G[-b0[4], -b0[1], -b0[11], -b0[8], y1] + 
        2*G[-b0[4], -b0[1], -b0[11], -b0[9], y1] + 
        2*G[-b0[4], -b0[1], -b0[11], -b0[10], y1] + 
        2*G[-b0[4], -b0[1], -b0[11], -b0[11], y1] - 
        4*G[-b0[4], -b0[8], -b0[1], -b0[1], y1] + 
        2*G[-b0[4], -b0[8], -b0[1], -b0[8], y1] + 
        2*G[-b0[4], -b0[8], -b0[1], -b0[9], y1] + 
        2*G[-b0[4], -b0[8], -b0[1], -b0[10], y1] + 
        2*G[-b0[4], -b0[8], -b0[1], -b0[11], y1] + 
        2*G[-b0[4], -b0[8], -b0[8], -b0[1], y1] - G[-b0[4], -b0[8], -b0[8], 
         -b0[8], y1] - G[-b0[4], -b0[8], -b0[8], -b0[9], y1] - 
        G[-b0[4], -b0[8], -b0[8], -b0[10], y1] - G[-b0[4], -b0[8], -b0[8], 
         -b0[11], y1] + 2*G[-b0[4], -b0[8], -b0[9], -b0[1], y1] - 
        G[-b0[4], -b0[8], -b0[9], -b0[8], y1] - G[-b0[4], -b0[8], -b0[9], 
         -b0[9], y1] - G[-b0[4], -b0[8], -b0[9], -b0[10], y1] - 
        G[-b0[4], -b0[8], -b0[9], -b0[11], y1] + 
        2*G[-b0[4], -b0[8], -b0[10], -b0[1], y1] - G[-b0[4], -b0[8], 
         -b0[10], -b0[8], y1] - G[-b0[4], -b0[8], -b0[10], -b0[9], y1] - 
        G[-b0[4], -b0[8], -b0[10], -b0[10], y1] - G[-b0[4], -b0[8], 
         -b0[10], -b0[11], y1] + 2*G[-b0[4], -b0[8], -b0[11], -b0[1], y1] - 
        G[-b0[4], -b0[8], -b0[11], -b0[8], y1] - G[-b0[4], -b0[8], -b0[11], 
         -b0[9], y1] - G[-b0[4], -b0[8], -b0[11], -b0[10], y1] - 
        G[-b0[4], -b0[8], -b0[11], -b0[11], y1] - 
        4*G[-b0[4], -b0[9], -b0[1], -b0[1], y1] + 
        2*G[-b0[4], -b0[9], -b0[1], -b0[8], y1] + 
        2*G[-b0[4], -b0[9], -b0[1], -b0[9], y1] + 
        2*G[-b0[4], -b0[9], -b0[1], -b0[10], y1] + 
        2*G[-b0[4], -b0[9], -b0[1], -b0[11], y1] + 
        2*G[-b0[4], -b0[9], -b0[8], -b0[1], y1] - G[-b0[4], -b0[9], -b0[8], 
         -b0[8], y1] - G[-b0[4], -b0[9], -b0[8], -b0[9], y1] - 
        G[-b0[4], -b0[9], -b0[8], -b0[10], y1] - G[-b0[4], -b0[9], -b0[8], 
         -b0[11], y1] + 2*G[-b0[4], -b0[9], -b0[9], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[9], -b0[8], y1] - G[-b0[4], -b0[9], -b0[9], 
         -b0[9], y1] - G[-b0[4], -b0[9], -b0[9], -b0[10], y1] - 
        G[-b0[4], -b0[9], -b0[9], -b0[11], y1] + 
        2*G[-b0[4], -b0[9], -b0[10], -b0[1], y1] - G[-b0[4], -b0[9], 
         -b0[10], -b0[8], y1] - G[-b0[4], -b0[9], -b0[10], -b0[9], y1] - 
        G[-b0[4], -b0[9], -b0[10], -b0[10], y1] - G[-b0[4], -b0[9], 
         -b0[10], -b0[11], y1] + 2*G[-b0[4], -b0[9], -b0[11], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[11], -b0[8], y1] - G[-b0[4], -b0[9], -b0[11], 
         -b0[9], y1] - G[-b0[4], -b0[9], -b0[11], -b0[10], y1] - 
        G[-b0[4], -b0[9], -b0[11], -b0[11], y1] - 
        4*G[-b0[4], -b0[10], -b0[1], -b0[1], y1] + 
        2*G[-b0[4], -b0[10], -b0[1], -b0[8], y1] + 
        2*G[-b0[4], -b0[10], -b0[1], -b0[9], y1] + 
        2*G[-b0[4], -b0[10], -b0[1], -b0[10], y1] + 
        2*G[-b0[4], -b0[10], -b0[1], -b0[11], y1] + 
        2*G[-b0[4], -b0[10], -b0[8], -b0[1], y1] - G[-b0[4], -b0[10], 
         -b0[8], -b0[8], y1] - G[-b0[4], -b0[10], -b0[8], -b0[9], y1] - 
        G[-b0[4], -b0[10], -b0[8], -b0[10], y1] - G[-b0[4], -b0[10], 
         -b0[8], -b0[11], y1] + 2*G[-b0[4], -b0[10], -b0[9], -b0[1], y1] - 
        G[-b0[4], -b0[10], -b0[9], -b0[8], y1] - G[-b0[4], -b0[10], -b0[9], 
         -b0[9], y1] - G[-b0[4], -b0[10], -b0[9], -b0[10], y1] - 
        G[-b0[4], -b0[10], -b0[9], -b0[11], y1] + 
        2*G[-b0[4], -b0[10], -b0[10], -b0[1], y1] - G[-b0[4], -b0[10], 
         -b0[10], -b0[8], y1] - G[-b0[4], -b0[10], -b0[10], -b0[9], y1] - 
        G[-b0[4], -b0[10], -b0[10], -b0[10], y1] - G[-b0[4], -b0[10], 
         -b0[10], -b0[11], y1] + 2*G[-b0[4], -b0[10], -b0[11], -b0[1], 
          y1] - G[-b0[4], -b0[10], -b0[11], -b0[8], y1] - 
        G[-b0[4], -b0[10], -b0[11], -b0[9], y1] - G[-b0[4], -b0[10], 
         -b0[11], -b0[10], y1] - G[-b0[4], -b0[10], -b0[11], -b0[11], y1] - 
        4*G[-b0[4], -b0[11], -b0[1], -b0[1], y1] + 
        2*G[-b0[4], -b0[11], -b0[1], -b0[8], y1] + 
        2*G[-b0[4], -b0[11], -b0[1], -b0[9], y1] + 
        2*G[-b0[4], -b0[11], -b0[1], -b0[10], y1] + 
        2*G[-b0[4], -b0[11], -b0[1], -b0[11], y1] + 
        2*G[-b0[4], -b0[11], -b0[8], -b0[1], y1] - G[-b0[4], -b0[11], 
         -b0[8], -b0[8], y1] - G[-b0[4], -b0[11], -b0[8], -b0[9], y1] - 
        G[-b0[4], -b0[11], -b0[8], -b0[10], y1] - G[-b0[4], -b0[11], 
         -b0[8], -b0[11], y1] + 2*G[-b0[4], -b0[11], -b0[9], -b0[1], y1] - 
        G[-b0[4], -b0[11], -b0[9], -b0[8], y1] - G[-b0[4], -b0[11], -b0[9], 
         -b0[9], y1] - G[-b0[4], -b0[11], -b0[9], -b0[10], y1] - 
        G[-b0[4], -b0[11], -b0[9], -b0[11], y1] + 
        2*G[-b0[4], -b0[11], -b0[10], -b0[1], y1] - G[-b0[4], -b0[11], 
         -b0[10], -b0[8], y1] - G[-b0[4], -b0[11], -b0[10], -b0[9], y1] - 
        G[-b0[4], -b0[11], -b0[10], -b0[10], y1] - G[-b0[4], -b0[11], 
         -b0[10], -b0[11], y1] + 2*G[-b0[4], -b0[11], -b0[11], -b0[1], 
          y1] - G[-b0[4], -b0[11], -b0[11], -b0[8], y1] - 
        G[-b0[4], -b0[11], -b0[11], -b0[9], y1] - G[-b0[4], -b0[11], 
         -b0[11], -b0[10], y1] - G[-b0[4], -b0[11], -b0[11], -b0[11], y1] - 
        8*G[-b0[5], -b0[1], -b0[1], -b0[1], y1] + 
        4*G[-b0[5], -b0[1], -b0[1], -b0[8], y1] + 
        4*G[-b0[5], -b0[1], -b0[1], -b0[9], y1] + 
        4*G[-b0[5], -b0[1], -b0[1], -b0[10], y1] + 
        4*G[-b0[5], -b0[1], -b0[1], -b0[11], y1] + 
        4*G[-b0[5], -b0[1], -b0[8], -b0[1], y1] - 
        2*G[-b0[5], -b0[1], -b0[8], -b0[8], y1] - 
        2*G[-b0[5], -b0[1], -b0[8], -b0[9], y1] - 
        2*G[-b0[5], -b0[1], -b0[8], -b0[10], y1] - 
        2*G[-b0[5], -b0[1], -b0[8], -b0[11], y1] + 
        4*G[-b0[5], -b0[1], -b0[9], -b0[1], y1] - 
        2*G[-b0[5], -b0[1], -b0[9], -b0[8], y1] - 
        2*G[-b0[5], -b0[1], -b0[9], -b0[9], y1] - 
        2*G[-b0[5], -b0[1], -b0[9], -b0[10], y1] - 
        2*G[-b0[5], -b0[1], -b0[9], -b0[11], y1] + 
        4*G[-b0[5], -b0[1], -b0[10], -b0[1], y1] - 
        2*G[-b0[5], -b0[1], -b0[10], -b0[8], y1] - 
        2*G[-b0[5], -b0[1], -b0[10], -b0[9], y1] - 
        2*G[-b0[5], -b0[1], -b0[10], -b0[10], y1] - 
        2*G[-b0[5], -b0[1], -b0[10], -b0[11], y1] + 
        4*G[-b0[5], -b0[1], -b0[11], -b0[1], y1] - 
        2*G[-b0[5], -b0[1], -b0[11], -b0[8], y1] - 
        2*G[-b0[5], -b0[1], -b0[11], -b0[9], y1] - 
        2*G[-b0[5], -b0[1], -b0[11], -b0[10], y1] - 
        2*G[-b0[5], -b0[1], -b0[11], -b0[11], y1] + 
        4*G[-b0[5], -b0[8], -b0[1], -b0[1], y1] - 
        2*G[-b0[5], -b0[8], -b0[1], -b0[8], y1] - 
        2*G[-b0[5], -b0[8], -b0[1], -b0[9], y1] - 
        2*G[-b0[5], -b0[8], -b0[1], -b0[10], y1] - 
        2*G[-b0[5], -b0[8], -b0[1], -b0[11], y1] - 
        2*G[-b0[5], -b0[8], -b0[8], -b0[1], y1] + G[-b0[5], -b0[8], -b0[8], 
         -b0[8], y1] + G[-b0[5], -b0[8], -b0[8], -b0[9], y1] + 
        G[-b0[5], -b0[8], -b0[8], -b0[10], y1] + G[-b0[5], -b0[8], -b0[8], 
         -b0[11], y1] - 2*G[-b0[5], -b0[8], -b0[9], -b0[1], y1] + 
        G[-b0[5], -b0[8], -b0[9], -b0[8], y1] + G[-b0[5], -b0[8], -b0[9], 
         -b0[9], y1] + G[-b0[5], -b0[8], -b0[9], -b0[10], y1] + 
        G[-b0[5], -b0[8], -b0[9], -b0[11], y1] - 
        2*G[-b0[5], -b0[8], -b0[10], -b0[1], y1] + G[-b0[5], -b0[8], 
         -b0[10], -b0[8], y1] + G[-b0[5], -b0[8], -b0[10], -b0[9], y1] + 
        G[-b0[5], -b0[8], -b0[10], -b0[10], y1] + G[-b0[5], -b0[8], 
         -b0[10], -b0[11], y1] - 2*G[-b0[5], -b0[8], -b0[11], -b0[1], y1] + 
        G[-b0[5], -b0[8], -b0[11], -b0[8], y1] + G[-b0[5], -b0[8], -b0[11], 
         -b0[9], y1] + G[-b0[5], -b0[8], -b0[11], -b0[10], y1] + 
        G[-b0[5], -b0[8], -b0[11], -b0[11], y1] + 
        4*G[-b0[5], -b0[9], -b0[1], -b0[1], y1] - 
        2*G[-b0[5], -b0[9], -b0[1], -b0[8], y1] - 
        2*G[-b0[5], -b0[9], -b0[1], -b0[9], y1] - 
        2*G[-b0[5], -b0[9], -b0[1], -b0[10], y1] - 
        2*G[-b0[5], -b0[9], -b0[1], -b0[11], y1] - 
        2*G[-b0[5], -b0[9], -b0[8], -b0[1], y1] + G[-b0[5], -b0[9], -b0[8], 
         -b0[8], y1] + G[-b0[5], -b0[9], -b0[8], -b0[9], y1] + 
        G[-b0[5], -b0[9], -b0[8], -b0[10], y1] + G[-b0[5], -b0[9], -b0[8], 
         -b0[11], y1] - 2*G[-b0[5], -b0[9], -b0[9], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[9], -b0[8], y1] + G[-b0[5], -b0[9], -b0[9], 
         -b0[9], y1] + G[-b0[5], -b0[9], -b0[9], -b0[10], y1] + 
        G[-b0[5], -b0[9], -b0[9], -b0[11], y1] - 
        2*G[-b0[5], -b0[9], -b0[10], -b0[1], y1] + G[-b0[5], -b0[9], 
         -b0[10], -b0[8], y1] + G[-b0[5], -b0[9], -b0[10], -b0[9], y1] + 
        G[-b0[5], -b0[9], -b0[10], -b0[10], y1] + G[-b0[5], -b0[9], 
         -b0[10], -b0[11], y1] - 2*G[-b0[5], -b0[9], -b0[11], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[11], -b0[8], y1] + G[-b0[5], -b0[9], -b0[11], 
         -b0[9], y1] + G[-b0[5], -b0[9], -b0[11], -b0[10], y1] + 
        G[-b0[5], -b0[9], -b0[11], -b0[11], y1] + 
        4*G[-b0[5], -b0[10], -b0[1], -b0[1], y1] - 
        2*G[-b0[5], -b0[10], -b0[1], -b0[8], y1] - 
        2*G[-b0[5], -b0[10], -b0[1], -b0[9], y1] - 
        2*G[-b0[5], -b0[10], -b0[1], -b0[10], y1] - 
        2*G[-b0[5], -b0[10], -b0[1], -b0[11], y1] - 
        2*G[-b0[5], -b0[10], -b0[8], -b0[1], y1] + G[-b0[5], -b0[10], 
         -b0[8], -b0[8], y1] + G[-b0[5], -b0[10], -b0[8], -b0[9], y1] + 
        G[-b0[5], -b0[10], -b0[8], -b0[10], y1] + G[-b0[5], -b0[10], 
         -b0[8], -b0[11], y1] - 2*G[-b0[5], -b0[10], -b0[9], -b0[1], y1] + 
        G[-b0[5], -b0[10], -b0[9], -b0[8], y1] + G[-b0[5], -b0[10], -b0[9], 
         -b0[9], y1] + G[-b0[5], -b0[10], -b0[9], -b0[10], y1] + 
        G[-b0[5], -b0[10], -b0[9], -b0[11], y1] - 
        2*G[-b0[5], -b0[10], -b0[10], -b0[1], y1] + G[-b0[5], -b0[10], 
         -b0[10], -b0[8], y1] + G[-b0[5], -b0[10], -b0[10], -b0[9], y1] + 
        G[-b0[5], -b0[10], -b0[10], -b0[10], y1] + G[-b0[5], -b0[10], 
         -b0[10], -b0[11], y1] - 2*G[-b0[5], -b0[10], -b0[11], -b0[1], 
          y1] + G[-b0[5], -b0[10], -b0[11], -b0[8], y1] + 
        G[-b0[5], -b0[10], -b0[11], -b0[9], y1] + G[-b0[5], -b0[10], 
         -b0[11], -b0[10], y1] + G[-b0[5], -b0[10], -b0[11], -b0[11], y1] + 
        4*G[-b0[5], -b0[11], -b0[1], -b0[1], y1] - 
        2*G[-b0[5], -b0[11], -b0[1], -b0[8], y1] - 
        2*G[-b0[5], -b0[11], -b0[1], -b0[9], y1] - 
        2*G[-b0[5], -b0[11], -b0[1], -b0[10], y1] - 
        2*G[-b0[5], -b0[11], -b0[1], -b0[11], y1] - 
        2*G[-b0[5], -b0[11], -b0[8], -b0[1], y1] + G[-b0[5], -b0[11], 
         -b0[8], -b0[8], y1] + G[-b0[5], -b0[11], -b0[8], -b0[9], y1] + 
        G[-b0[5], -b0[11], -b0[8], -b0[10], y1] + G[-b0[5], -b0[11], 
         -b0[8], -b0[11], y1] - 2*G[-b0[5], -b0[11], -b0[9], -b0[1], y1] + 
        G[-b0[5], -b0[11], -b0[9], -b0[8], y1] + G[-b0[5], -b0[11], -b0[9], 
         -b0[9], y1] + G[-b0[5], -b0[11], -b0[9], -b0[10], y1] + 
        G[-b0[5], -b0[11], -b0[9], -b0[11], y1] - 
        2*G[-b0[5], -b0[11], -b0[10], -b0[1], y1] + G[-b0[5], -b0[11], 
         -b0[10], -b0[8], y1] + G[-b0[5], -b0[11], -b0[10], -b0[9], y1] + 
        G[-b0[5], -b0[11], -b0[10], -b0[10], y1] + G[-b0[5], -b0[11], 
         -b0[10], -b0[11], y1] - 2*G[-b0[5], -b0[11], -b0[11], -b0[1], 
          y1] + G[-b0[5], -b0[11], -b0[11], -b0[8], y1] + 
        G[-b0[5], -b0[11], -b0[11], -b0[9], y1] + G[-b0[5], -b0[11], 
         -b0[11], -b0[10], y1] + G[-b0[5], -b0[11], -b0[11], -b0[11], y1] + 
        (G[-b0[4], -b0[1], -b0[9], y1] + G[-b0[4], -b0[1], -b0[10], y1] - 
          G[-b0[4], -b0[8], -b0[8], y1] - G[-b0[4], -b0[8], -b0[11], y1] + 
          G[-b0[4], -b0[9], -b0[1], y1] - G[-b0[4], -b0[9], -b0[9], y1] - 
          G[-b0[4], -b0[9], -b0[10], y1] + G[-b0[4], -b0[10], -b0[1], y1] - 
          G[-b0[4], -b0[10], -b0[9], y1] - G[-b0[4], -b0[10], -b0[10], 
           y1] - G[-b0[4], -b0[11], -b0[8], y1] - G[-b0[4], -b0[11], 
           -b0[11], y1] - G[-b0[5], -b0[1], -b0[9], y1] - 
          G[-b0[5], -b0[1], -b0[10], y1] + G[-b0[5], -b0[8], -b0[8], y1] + 
          G[-b0[5], -b0[8], -b0[11], y1] - G[-b0[5], -b0[9], -b0[1], y1] + 
          G[-b0[5], -b0[9], -b0[9], y1] + G[-b0[5], -b0[9], -b0[10], y1] - 
          G[-b0[5], -b0[10], -b0[1], y1] + G[-b0[5], -b0[10], -b0[9], y1] + 
          G[-b0[5], -b0[10], -b0[10], y1] + G[-b0[5], -b0[11], -b0[8], 
           y1] + G[-b0[5], -b0[11], -b0[11], y1])*Log[(1 - x0b)/2] + 
        ((-G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] + 
           G[-b0[5], -b0[9], y1] + G[-b0[5], -b0[10], y1])*
          Log[(1 - x0b)/2]^2)/2 + (G[-b0[4], -b0[1], -b0[8], y1] + 
          G[-b0[4], -b0[1], -b0[11], y1] + G[-b0[4], -b0[8], -b0[1], y1] - 
          G[-b0[4], -b0[8], -b0[8], y1] - G[-b0[4], -b0[8], -b0[11], y1] - 
          G[-b0[4], -b0[9], -b0[9], y1] - G[-b0[4], -b0[9], -b0[10], y1] - 
          G[-b0[4], -b0[10], -b0[9], y1] - G[-b0[4], -b0[10], -b0[10], 
           y1] + G[-b0[4], -b0[11], -b0[1], y1] - G[-b0[4], -b0[11], 
           -b0[8], y1] - G[-b0[4], -b0[11], -b0[11], y1] - 
          G[-b0[5], -b0[1], -b0[8], y1] - G[-b0[5], -b0[1], -b0[11], y1] - 
          G[-b0[5], -b0[8], -b0[1], y1] + G[-b0[5], -b0[8], -b0[8], y1] + 
          G[-b0[5], -b0[8], -b0[11], y1] + G[-b0[5], -b0[9], -b0[9], y1] + 
          G[-b0[5], -b0[9], -b0[10], y1] + G[-b0[5], -b0[10], -b0[9], y1] + 
          G[-b0[5], -b0[10], -b0[10], y1] - G[-b0[5], -b0[11], -b0[1], 
           y1] + G[-b0[5], -b0[11], -b0[8], y1] + G[-b0[5], -b0[11], 
           -b0[11], y1])*Log[(1 + x0b)/2] + 
        ((-G[-b0[4], -b0[8], y1] - G[-b0[4], -b0[11], y1] + 
           G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[11], y1])*
          Log[(1 + x0b)/2]^2)/2 + (G[-b0[4], -b0[1], -b0[8], y1] + 
          G[-b0[4], -b0[1], -b0[11], y1] + G[-b0[4], -b0[8], -b0[1], y1] + 
          G[-b0[4], -b0[11], -b0[1], y1] - G[-b0[5], -b0[1], -b0[8], y1] - 
          G[-b0[5], -b0[1], -b0[11], y1] - G[-b0[5], -b0[8], -b0[1], y1] - 
          G[-b0[5], -b0[11], -b0[1], y1])*(2*Log[(1 - x0b)/2] + 
          Log[(1 + x0b)/2]) + (G[-b0[4], -b0[1], -b0[9], y1] + 
          G[-b0[4], -b0[1], -b0[10], y1] + G[-b0[4], -b0[9], -b0[1], y1] + 
          G[-b0[4], -b0[10], -b0[1], y1] - G[-b0[5], -b0[1], -b0[9], y1] - 
          G[-b0[5], -b0[1], -b0[10], y1] - G[-b0[5], -b0[9], -b0[1], y1] - 
          G[-b0[5], -b0[10], -b0[1], y1])*(Log[(1 - x0b)/2] + 
          2*Log[(1 + x0b)/2]) + ((G[-b0[4], -b0[1], y1] - 
           G[-b0[5], -b0[1], y1])*(Log[(1 - x0b)/2]^2 + 
           Log[(1 + x0b)/2]^2))/2 + ((-G[-b0[4], y1] + G[-b0[5], y1])*
          (-2*Zeta[2]*Log[(1 - x0b)/4] + 2*Zeta[2]*Log[(1 - x0b)/2] + 
           2*Zeta[2]*Log[(1 + x0b)/2] + Log[(1 - x0b)/2]^2*
            Log[(1 + x0b)/2] + Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 - 
           2*Zeta[2]*Log[1 + x0b]))/2 - 2*Zeta[2]*(G[-b0[4], y1] - 
          G[-b0[5], y1])*Log[(1 - x0b^2)/4] + 
        (-4*G[-b0[4], -b0[1], -b0[1], y1] - G[-b0[4], -b0[8], -b0[9], y1] - 
          G[-b0[4], -b0[8], -b0[10], y1] - G[-b0[4], -b0[9], -b0[8], y1] - 
          G[-b0[4], -b0[9], -b0[11], y1] - G[-b0[4], -b0[10], -b0[8], y1] - 
          G[-b0[4], -b0[10], -b0[11], y1] - G[-b0[4], -b0[11], -b0[9], 
           y1] - G[-b0[4], -b0[11], -b0[10], y1] + 
          4*G[-b0[5], -b0[1], -b0[1], y1] + G[-b0[5], -b0[8], -b0[9], y1] + 
          G[-b0[5], -b0[8], -b0[10], y1] + G[-b0[5], -b0[9], -b0[8], y1] + 
          G[-b0[5], -b0[9], -b0[11], y1] + G[-b0[5], -b0[10], -b0[8], y1] + 
          G[-b0[5], -b0[10], -b0[11], y1] + G[-b0[5], -b0[11], -b0[9], 
           y1] + G[-b0[5], -b0[11], -b0[10], y1])*Log[(1 - x0b^2)/4] + 
        ((-G[-b0[4], y1] + G[-b0[5], y1])*(Log[(1 - x0b)/2]^2 - 
           Log[(1 - x0b)/2]*Log[(1 + x0b)/2] + Log[(1 + x0b)/2]^2)*
          Log[(1 - x0b^2)/4])/6 + ((G[-b0[4], -b0[1], y1] - 
           G[-b0[5], -b0[1], y1])*(4*Zeta[2] + Log[(1 - x0b)/2]^2 + 
           Log[(1 + x0b)/2]^2 - 4*PolyLog[2, (1 - x0b)/2] - 
           4*PolyLog[2, (1 + x0b)/2]))/2 + 
        ((-G[-b0[4], -b0[8], y1] - G[-b0[4], -b0[11], y1] + 
           G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[11], y1])*
          (2*Zeta[2] + Log[(1 - x0b)/2]^2 - 2*PolyLog[2, (1 - x0b)/2] - 
           2*PolyLog[2, (1 + x0b)/2]))/2 + 
        ((-G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] + 
           G[-b0[5], -b0[9], y1] + G[-b0[5], -b0[10], y1])*
          (2*Zeta[2] + Log[(1 + x0b)/2]^2 - 2*PolyLog[2, (1 - x0b)/2] - 
           2*PolyLog[2, (1 + x0b)/2]))/2))/(2*Sqrt[am]*(1 + am)*
       (uklm - up))) + ((xklm + ap*xklp)*
     ((5*Zeta[3]*(G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[9], y1] - 
         G[-b0[2], -b0[10], y1] + G[-b0[2], -b0[11], y1] - 
         G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[9], y1] + 
         G[-b0[3], -b0[10], y1] - G[-b0[3], -b0[11], y1]))/3 + 
      Zeta[2]*(G[-b0[2], -b0[1], -b0[8], y1] - G[-b0[2], -b0[1], -b0[9], 
         y1] - G[-b0[2], -b0[1], -b0[10], y1] + G[-b0[2], -b0[1], -b0[11], 
         y1] - G[-b0[2], -b0[8], -b0[1], y1] + G[-b0[2], -b0[8], -b0[9], 
         y1] + G[-b0[2], -b0[8], -b0[10], y1] + G[-b0[2], -b0[9], -b0[1], 
         y1] - G[-b0[2], -b0[9], -b0[8], y1] - G[-b0[2], -b0[9], -b0[11], 
         y1] + G[-b0[2], -b0[10], -b0[1], y1] - G[-b0[2], -b0[10], -b0[8], 
         y1] - G[-b0[2], -b0[10], -b0[11], y1] - G[-b0[2], -b0[11], -b0[1], 
         y1] + G[-b0[2], -b0[11], -b0[9], y1] + G[-b0[2], -b0[11], -b0[10], 
         y1] - G[-b0[3], -b0[1], -b0[8], y1] + G[-b0[3], -b0[1], -b0[9], 
         y1] + G[-b0[3], -b0[1], -b0[10], y1] - G[-b0[3], -b0[1], -b0[11], 
         y1] + G[-b0[3], -b0[8], -b0[1], y1] - G[-b0[3], -b0[8], -b0[9], 
         y1] - G[-b0[3], -b0[8], -b0[10], y1] - G[-b0[3], -b0[9], -b0[1], 
         y1] + G[-b0[3], -b0[9], -b0[8], y1] + G[-b0[3], -b0[9], -b0[11], 
         y1] - G[-b0[3], -b0[10], -b0[1], y1] + G[-b0[3], -b0[10], -b0[8], 
         y1] + G[-b0[3], -b0[10], -b0[11], y1] + G[-b0[3], -b0[11], -b0[1], 
         y1] - G[-b0[3], -b0[11], -b0[9], y1] - G[-b0[3], -b0[11], -b0[10], 
         y1]) + 8*G[-b0[2], -b0[1], -b0[1], -b0[1], -b0[8], y1] - 
      8*G[-b0[2], -b0[1], -b0[1], -b0[1], -b0[9], y1] - 
      8*G[-b0[2], -b0[1], -b0[1], -b0[1], -b0[10], y1] + 
      8*G[-b0[2], -b0[1], -b0[1], -b0[1], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[8], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[8], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[8], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[8], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[9], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[9], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[9], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[9], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[10], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[10], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[10], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[10], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[11], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[11], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[1], -b0[11], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[1], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[8], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[8], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[8], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[8], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[8], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[8], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[9], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[9], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[9], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[9], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[9], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[9], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[10], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[10], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[10], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[10], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[10], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[10], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[1], -b0[11], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[1], -b0[11], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[1], -b0[11], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[1], -b0[11], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[1], -b0[11], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[1], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[8], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[8], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[8], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[8], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[8], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[8], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[8], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[8], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[8], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[8], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[9], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[9], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[9], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[9], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[9], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[9], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[9], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[9], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[9], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[9], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[10], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[10], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[10], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[10], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[10], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[10], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[10], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[10], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[10], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[10], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[2], -b0[11], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[2], -b0[11], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[2], -b0[11], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[2], -b0[11], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[2], -b0[11], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[2], -b0[11], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[2], -b0[11], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[2], -b0[11], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[2], -b0[11], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[2], -b0[11], -b0[11], -b0[11], -b0[11], y1] - 
      8*G[-b0[3], -b0[1], -b0[1], -b0[1], -b0[8], y1] + 
      8*G[-b0[3], -b0[1], -b0[1], -b0[1], -b0[9], y1] + 
      8*G[-b0[3], -b0[1], -b0[1], -b0[1], -b0[10], y1] - 
      8*G[-b0[3], -b0[1], -b0[1], -b0[1], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[8], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[8], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[8], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[8], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[9], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[9], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[9], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[9], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[10], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[10], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[10], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[10], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[11], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[11], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[1], -b0[11], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[1], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[8], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[8], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[8], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[8], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[8], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[8], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[9], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[9], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[9], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[9], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[9], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[9], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[10], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[10], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[10], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[10], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[10], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[10], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[1], -b0[11], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[1], -b0[11], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[1], -b0[11], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[1], -b0[11], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[1], -b0[11], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[1], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[8], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[8], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[8], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[8], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[8], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[8], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[8], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[8], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[8], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[8], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[9], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[9], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[9], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[9], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[9], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[9], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[9], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[9], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[9], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[9], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[10], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[10], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[10], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[10], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[10], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[10], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[10], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[10], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[10], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[10], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[3], -b0[11], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[3], -b0[11], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[3], -b0[11], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[3], -b0[11], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[3], -b0[11], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[3], -b0[11], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[3], -b0[11], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[3], -b0[11], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[3], -b0[11], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[3], -b0[11], -b0[11], -b0[11], -b0[11], y1] + 
      Zeta[2]*(G[-b0[2], -b0[8], y1] + G[-b0[2], -b0[11], y1] - 
        G[-b0[3], -b0[8], y1] - G[-b0[3], -b0[11], y1])*Log[(1 - x0b)/2] + 
      (2*G[-b0[2], -b0[1], -b0[1], -b0[8], y1] + 
        2*G[-b0[2], -b0[1], -b0[1], -b0[9], y1] + 
        2*G[-b0[2], -b0[1], -b0[1], -b0[10], y1] + 
        2*G[-b0[2], -b0[1], -b0[1], -b0[11], y1] + G[-b0[2], -b0[1], 
         -b0[8], -b0[1], y1] - 3*G[-b0[2], -b0[1], -b0[8], -b0[8], y1] + 
        G[-b0[2], -b0[1], -b0[8], -b0[9], y1] + G[-b0[2], -b0[1], -b0[8], 
         -b0[10], y1] - 3*G[-b0[2], -b0[1], -b0[8], -b0[11], y1] + 
        3*G[-b0[2], -b0[1], -b0[9], -b0[1], y1] - G[-b0[2], -b0[1], -b0[9], 
         -b0[9], y1] - G[-b0[2], -b0[1], -b0[9], -b0[10], y1] + 
        3*G[-b0[2], -b0[1], -b0[10], -b0[1], y1] - G[-b0[2], -b0[1], 
         -b0[10], -b0[9], y1] - G[-b0[2], -b0[1], -b0[10], -b0[10], y1] + 
        G[-b0[2], -b0[1], -b0[11], -b0[1], y1] - 
        3*G[-b0[2], -b0[1], -b0[11], -b0[8], y1] + G[-b0[2], -b0[1], 
         -b0[11], -b0[9], y1] + G[-b0[2], -b0[1], -b0[11], -b0[10], y1] - 
        3*G[-b0[2], -b0[1], -b0[11], -b0[11], y1] + G[-b0[2], -b0[8], 
         -b0[1], -b0[1], y1] - 3*G[-b0[2], -b0[8], -b0[1], -b0[8], y1] + 
        G[-b0[2], -b0[8], -b0[1], -b0[9], y1] + G[-b0[2], -b0[8], -b0[1], 
         -b0[10], y1] - 3*G[-b0[2], -b0[8], -b0[1], -b0[11], y1] - 
        3*G[-b0[2], -b0[8], -b0[8], -b0[1], y1] + G[-b0[2], -b0[8], -b0[8], 
         -b0[8], y1] + G[-b0[2], -b0[8], -b0[8], -b0[9], y1] + 
        G[-b0[2], -b0[8], -b0[8], -b0[10], y1] + G[-b0[2], -b0[8], -b0[8], 
         -b0[11], y1] + G[-b0[2], -b0[8], -b0[9], -b0[8], y1] + 
        G[-b0[2], -b0[8], -b0[9], -b0[9], y1] + G[-b0[2], -b0[8], -b0[9], 
         -b0[10], y1] + G[-b0[2], -b0[8], -b0[9], -b0[11], y1] + 
        G[-b0[2], -b0[8], -b0[10], -b0[8], y1] + G[-b0[2], -b0[8], -b0[10], 
         -b0[9], y1] + G[-b0[2], -b0[8], -b0[10], -b0[10], y1] + 
        G[-b0[2], -b0[8], -b0[10], -b0[11], y1] - 
        3*G[-b0[2], -b0[8], -b0[11], -b0[1], y1] + G[-b0[2], -b0[8], 
         -b0[11], -b0[8], y1] + G[-b0[2], -b0[8], -b0[11], -b0[9], y1] + 
        G[-b0[2], -b0[8], -b0[11], -b0[10], y1] + G[-b0[2], -b0[8], 
         -b0[11], -b0[11], y1] + 3*G[-b0[2], -b0[9], -b0[1], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[1], -b0[9], y1] - G[-b0[2], -b0[9], -b0[1], 
         -b0[10], y1] + G[-b0[2], -b0[9], -b0[8], -b0[8], y1] + 
        G[-b0[2], -b0[9], -b0[8], -b0[9], y1] + G[-b0[2], -b0[9], -b0[8], 
         -b0[10], y1] + G[-b0[2], -b0[9], -b0[8], -b0[11], y1] - 
        G[-b0[2], -b0[9], -b0[9], -b0[1], y1] + G[-b0[2], -b0[9], -b0[9], 
         -b0[8], y1] + G[-b0[2], -b0[9], -b0[9], -b0[9], y1] + 
        G[-b0[2], -b0[9], -b0[9], -b0[10], y1] + G[-b0[2], -b0[9], -b0[9], 
         -b0[11], y1] - G[-b0[2], -b0[9], -b0[10], -b0[1], y1] + 
        G[-b0[2], -b0[9], -b0[10], -b0[8], y1] + G[-b0[2], -b0[9], -b0[10], 
         -b0[9], y1] + G[-b0[2], -b0[9], -b0[10], -b0[10], y1] + 
        G[-b0[2], -b0[9], -b0[10], -b0[11], y1] + G[-b0[2], -b0[9], 
         -b0[11], -b0[8], y1] + G[-b0[2], -b0[9], -b0[11], -b0[9], y1] + 
        G[-b0[2], -b0[9], -b0[11], -b0[10], y1] + G[-b0[2], -b0[9], 
         -b0[11], -b0[11], y1] + 3*G[-b0[2], -b0[10], -b0[1], -b0[1], y1] - 
        G[-b0[2], -b0[10], -b0[1], -b0[9], y1] - G[-b0[2], -b0[10], -b0[1], 
         -b0[10], y1] + G[-b0[2], -b0[10], -b0[8], -b0[8], y1] + 
        G[-b0[2], -b0[10], -b0[8], -b0[9], y1] + G[-b0[2], -b0[10], -b0[8], 
         -b0[10], y1] + G[-b0[2], -b0[10], -b0[8], -b0[11], y1] - 
        G[-b0[2], -b0[10], -b0[9], -b0[1], y1] + G[-b0[2], -b0[10], -b0[9], 
         -b0[8], y1] + G[-b0[2], -b0[10], -b0[9], -b0[9], y1] + 
        G[-b0[2], -b0[10], -b0[9], -b0[10], y1] + G[-b0[2], -b0[10], 
         -b0[9], -b0[11], y1] - G[-b0[2], -b0[10], -b0[10], -b0[1], y1] + 
        G[-b0[2], -b0[10], -b0[10], -b0[8], y1] + G[-b0[2], -b0[10], 
         -b0[10], -b0[9], y1] + G[-b0[2], -b0[10], -b0[10], -b0[10], y1] + 
        G[-b0[2], -b0[10], -b0[10], -b0[11], y1] + G[-b0[2], -b0[10], 
         -b0[11], -b0[8], y1] + G[-b0[2], -b0[10], -b0[11], -b0[9], y1] + 
        G[-b0[2], -b0[10], -b0[11], -b0[10], y1] + G[-b0[2], -b0[10], 
         -b0[11], -b0[11], y1] + G[-b0[2], -b0[11], -b0[1], -b0[1], y1] - 
        3*G[-b0[2], -b0[11], -b0[1], -b0[8], y1] + G[-b0[2], -b0[11], 
         -b0[1], -b0[9], y1] + G[-b0[2], -b0[11], -b0[1], -b0[10], y1] - 
        3*G[-b0[2], -b0[11], -b0[1], -b0[11], y1] - 
        3*G[-b0[2], -b0[11], -b0[8], -b0[1], y1] + G[-b0[2], -b0[11], 
         -b0[8], -b0[8], y1] + G[-b0[2], -b0[11], -b0[8], -b0[9], y1] + 
        G[-b0[2], -b0[11], -b0[8], -b0[10], y1] + G[-b0[2], -b0[11], 
         -b0[8], -b0[11], y1] + G[-b0[2], -b0[11], -b0[9], -b0[8], y1] + 
        G[-b0[2], -b0[11], -b0[9], -b0[9], y1] + G[-b0[2], -b0[11], -b0[9], 
         -b0[10], y1] + G[-b0[2], -b0[11], -b0[9], -b0[11], y1] + 
        G[-b0[2], -b0[11], -b0[10], -b0[8], y1] + G[-b0[2], -b0[11], 
         -b0[10], -b0[9], y1] + G[-b0[2], -b0[11], -b0[10], -b0[10], y1] + 
        G[-b0[2], -b0[11], -b0[10], -b0[11], y1] - 
        3*G[-b0[2], -b0[11], -b0[11], -b0[1], y1] + G[-b0[2], -b0[11], 
         -b0[11], -b0[8], y1] + G[-b0[2], -b0[11], -b0[11], -b0[9], y1] + 
        G[-b0[2], -b0[11], -b0[11], -b0[10], y1] + G[-b0[2], -b0[11], 
         -b0[11], -b0[11], y1] - 2*G[-b0[3], -b0[1], -b0[1], -b0[8], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], -b0[9], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], -b0[10], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], -b0[11], y1] - G[-b0[3], -b0[1], 
         -b0[8], -b0[1], y1] + 3*G[-b0[3], -b0[1], -b0[8], -b0[8], y1] - 
        G[-b0[3], -b0[1], -b0[8], -b0[9], y1] - G[-b0[3], -b0[1], -b0[8], 
         -b0[10], y1] + 3*G[-b0[3], -b0[1], -b0[8], -b0[11], y1] - 
        3*G[-b0[3], -b0[1], -b0[9], -b0[1], y1] + G[-b0[3], -b0[1], -b0[9], 
         -b0[9], y1] + G[-b0[3], -b0[1], -b0[9], -b0[10], y1] - 
        3*G[-b0[3], -b0[1], -b0[10], -b0[1], y1] + G[-b0[3], -b0[1], 
         -b0[10], -b0[9], y1] + G[-b0[3], -b0[1], -b0[10], -b0[10], y1] - 
        G[-b0[3], -b0[1], -b0[11], -b0[1], y1] + 
        3*G[-b0[3], -b0[1], -b0[11], -b0[8], y1] - G[-b0[3], -b0[1], 
         -b0[11], -b0[9], y1] - G[-b0[3], -b0[1], -b0[11], -b0[10], y1] + 
        3*G[-b0[3], -b0[1], -b0[11], -b0[11], y1] - G[-b0[3], -b0[8], 
         -b0[1], -b0[1], y1] + 3*G[-b0[3], -b0[8], -b0[1], -b0[8], y1] - 
        G[-b0[3], -b0[8], -b0[1], -b0[9], y1] - G[-b0[3], -b0[8], -b0[1], 
         -b0[10], y1] + 3*G[-b0[3], -b0[8], -b0[1], -b0[11], y1] + 
        3*G[-b0[3], -b0[8], -b0[8], -b0[1], y1] - G[-b0[3], -b0[8], -b0[8], 
         -b0[8], y1] - G[-b0[3], -b0[8], -b0[8], -b0[9], y1] - 
        G[-b0[3], -b0[8], -b0[8], -b0[10], y1] - G[-b0[3], -b0[8], -b0[8], 
         -b0[11], y1] - G[-b0[3], -b0[8], -b0[9], -b0[8], y1] - 
        G[-b0[3], -b0[8], -b0[9], -b0[9], y1] - G[-b0[3], -b0[8], -b0[9], 
         -b0[10], y1] - G[-b0[3], -b0[8], -b0[9], -b0[11], y1] - 
        G[-b0[3], -b0[8], -b0[10], -b0[8], y1] - G[-b0[3], -b0[8], -b0[10], 
         -b0[9], y1] - G[-b0[3], -b0[8], -b0[10], -b0[10], y1] - 
        G[-b0[3], -b0[8], -b0[10], -b0[11], y1] + 
        3*G[-b0[3], -b0[8], -b0[11], -b0[1], y1] - G[-b0[3], -b0[8], 
         -b0[11], -b0[8], y1] - G[-b0[3], -b0[8], -b0[11], -b0[9], y1] - 
        G[-b0[3], -b0[8], -b0[11], -b0[10], y1] - G[-b0[3], -b0[8], 
         -b0[11], -b0[11], y1] - 3*G[-b0[3], -b0[9], -b0[1], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[1], -b0[9], y1] + G[-b0[3], -b0[9], -b0[1], 
         -b0[10], y1] - G[-b0[3], -b0[9], -b0[8], -b0[8], y1] - 
        G[-b0[3], -b0[9], -b0[8], -b0[9], y1] - G[-b0[3], -b0[9], -b0[8], 
         -b0[10], y1] - G[-b0[3], -b0[9], -b0[8], -b0[11], y1] + 
        G[-b0[3], -b0[9], -b0[9], -b0[1], y1] - G[-b0[3], -b0[9], -b0[9], 
         -b0[8], y1] - G[-b0[3], -b0[9], -b0[9], -b0[9], y1] - 
        G[-b0[3], -b0[9], -b0[9], -b0[10], y1] - G[-b0[3], -b0[9], -b0[9], 
         -b0[11], y1] + G[-b0[3], -b0[9], -b0[10], -b0[1], y1] - 
        G[-b0[3], -b0[9], -b0[10], -b0[8], y1] - G[-b0[3], -b0[9], -b0[10], 
         -b0[9], y1] - G[-b0[3], -b0[9], -b0[10], -b0[10], y1] - 
        G[-b0[3], -b0[9], -b0[10], -b0[11], y1] - G[-b0[3], -b0[9], 
         -b0[11], -b0[8], y1] - G[-b0[3], -b0[9], -b0[11], -b0[9], y1] - 
        G[-b0[3], -b0[9], -b0[11], -b0[10], y1] - G[-b0[3], -b0[9], 
         -b0[11], -b0[11], y1] - 3*G[-b0[3], -b0[10], -b0[1], -b0[1], y1] + 
        G[-b0[3], -b0[10], -b0[1], -b0[9], y1] + G[-b0[3], -b0[10], -b0[1], 
         -b0[10], y1] - G[-b0[3], -b0[10], -b0[8], -b0[8], y1] - 
        G[-b0[3], -b0[10], -b0[8], -b0[9], y1] - G[-b0[3], -b0[10], -b0[8], 
         -b0[10], y1] - G[-b0[3], -b0[10], -b0[8], -b0[11], y1] + 
        G[-b0[3], -b0[10], -b0[9], -b0[1], y1] - G[-b0[3], -b0[10], -b0[9], 
         -b0[8], y1] - G[-b0[3], -b0[10], -b0[9], -b0[9], y1] - 
        G[-b0[3], -b0[10], -b0[9], -b0[10], y1] - G[-b0[3], -b0[10], 
         -b0[9], -b0[11], y1] + G[-b0[3], -b0[10], -b0[10], -b0[1], y1] - 
        G[-b0[3], -b0[10], -b0[10], -b0[8], y1] - G[-b0[3], -b0[10], 
         -b0[10], -b0[9], y1] - G[-b0[3], -b0[10], -b0[10], -b0[10], y1] - 
        G[-b0[3], -b0[10], -b0[10], -b0[11], y1] - G[-b0[3], -b0[10], 
         -b0[11], -b0[8], y1] - G[-b0[3], -b0[10], -b0[11], -b0[9], y1] - 
        G[-b0[3], -b0[10], -b0[11], -b0[10], y1] - G[-b0[3], -b0[10], 
         -b0[11], -b0[11], y1] - G[-b0[3], -b0[11], -b0[1], -b0[1], y1] + 
        3*G[-b0[3], -b0[11], -b0[1], -b0[8], y1] - G[-b0[3], -b0[11], 
         -b0[1], -b0[9], y1] - G[-b0[3], -b0[11], -b0[1], -b0[10], y1] + 
        3*G[-b0[3], -b0[11], -b0[1], -b0[11], y1] + 
        3*G[-b0[3], -b0[11], -b0[8], -b0[1], y1] - G[-b0[3], -b0[11], 
         -b0[8], -b0[8], y1] - G[-b0[3], -b0[11], -b0[8], -b0[9], y1] - 
        G[-b0[3], -b0[11], -b0[8], -b0[10], y1] - G[-b0[3], -b0[11], 
         -b0[8], -b0[11], y1] - G[-b0[3], -b0[11], -b0[9], -b0[8], y1] - 
        G[-b0[3], -b0[11], -b0[9], -b0[9], y1] - G[-b0[3], -b0[11], -b0[9], 
         -b0[10], y1] - G[-b0[3], -b0[11], -b0[9], -b0[11], y1] - 
        G[-b0[3], -b0[11], -b0[10], -b0[8], y1] - G[-b0[3], -b0[11], 
         -b0[10], -b0[9], y1] - G[-b0[3], -b0[11], -b0[10], -b0[10], y1] - 
        G[-b0[3], -b0[11], -b0[10], -b0[11], y1] + 
        3*G[-b0[3], -b0[11], -b0[11], -b0[1], y1] - G[-b0[3], -b0[11], 
         -b0[11], -b0[8], y1] - G[-b0[3], -b0[11], -b0[11], -b0[9], y1] - 
        G[-b0[3], -b0[11], -b0[11], -b0[10], y1] - G[-b0[3], -b0[11], 
         -b0[11], -b0[11], y1])*Log[(1 - x0b)/2] + 
      ((-2*G[-b0[2], -b0[1], -b0[9], y1] - 2*G[-b0[2], -b0[1], -b0[10], 
           y1] + G[-b0[2], -b0[8], -b0[8], y1] + G[-b0[2], -b0[8], -b0[11], 
          y1] - 2*G[-b0[2], -b0[9], -b0[1], y1] + G[-b0[2], -b0[9], -b0[9], 
          y1] + G[-b0[2], -b0[9], -b0[10], y1] - 
         2*G[-b0[2], -b0[10], -b0[1], y1] + G[-b0[2], -b0[10], -b0[9], 
          y1] + G[-b0[2], -b0[10], -b0[10], y1] + G[-b0[2], -b0[11], 
          -b0[8], y1] + G[-b0[2], -b0[11], -b0[11], y1] + 
         2*G[-b0[3], -b0[1], -b0[9], y1] + 2*G[-b0[3], -b0[1], -b0[10], 
           y1] - G[-b0[3], -b0[8], -b0[8], y1] - G[-b0[3], -b0[8], -b0[11], 
          y1] + 2*G[-b0[3], -b0[9], -b0[1], y1] - G[-b0[3], -b0[9], -b0[9], 
          y1] - G[-b0[3], -b0[9], -b0[10], y1] + 
         2*G[-b0[3], -b0[10], -b0[1], y1] - G[-b0[3], -b0[10], -b0[9], 
          y1] - G[-b0[3], -b0[10], -b0[10], y1] - G[-b0[3], -b0[11], 
          -b0[8], y1] - G[-b0[3], -b0[11], -b0[11], y1])*
        Log[(1 - x0b)/2]^2)/2 + 
      ((G[-b0[2], -b0[9], y1] + G[-b0[2], -b0[10], y1] - 
         G[-b0[3], -b0[9], y1] - G[-b0[3], -b0[10], y1])*
        Log[(1 - x0b)/2]^3)/6 - (5*Zeta[3]*(G[-b0[2], y1] - G[-b0[3], y1])*
        Log[(1 - x0b)/(1 + x0b)])/3 + Zeta[2]*(-G[-b0[2], -b0[1], y1] + 
        G[-b0[3], -b0[1], y1])*Log[(1 - x0b)/(1 + x0b)] + 
      (-8*G[-b0[2], -b0[1], -b0[1], -b0[1], y1] + 
        2*G[-b0[2], -b0[1], -b0[1], -b0[8], y1] + 
        2*G[-b0[2], -b0[1], -b0[1], -b0[9], y1] + 
        2*G[-b0[2], -b0[1], -b0[1], -b0[10], y1] + 
        2*G[-b0[2], -b0[1], -b0[1], -b0[11], y1] - G[-b0[2], -b0[1], 
         -b0[8], -b0[9], y1] - G[-b0[2], -b0[1], -b0[8], -b0[10], y1] - 
        G[-b0[2], -b0[1], -b0[9], -b0[8], y1] - G[-b0[2], -b0[1], -b0[9], 
         -b0[11], y1] - G[-b0[2], -b0[1], -b0[10], -b0[8], y1] - 
        G[-b0[2], -b0[1], -b0[10], -b0[11], y1] - G[-b0[2], -b0[1], 
         -b0[11], -b0[9], y1] - G[-b0[2], -b0[1], -b0[11], -b0[10], y1] - 
        G[-b0[2], -b0[8], -b0[1], -b0[9], y1] - G[-b0[2], -b0[8], -b0[1], 
         -b0[10], y1] - 2*G[-b0[2], -b0[8], -b0[9], -b0[1], y1] - 
        2*G[-b0[2], -b0[8], -b0[10], -b0[1], y1] - G[-b0[2], -b0[9], 
         -b0[1], -b0[8], y1] - G[-b0[2], -b0[9], -b0[1], -b0[11], y1] - 
        2*G[-b0[2], -b0[9], -b0[8], -b0[1], y1] - 
        2*G[-b0[2], -b0[9], -b0[11], -b0[1], y1] - G[-b0[2], -b0[10], 
         -b0[1], -b0[8], y1] - G[-b0[2], -b0[10], -b0[1], -b0[11], y1] - 
        2*G[-b0[2], -b0[10], -b0[8], -b0[1], y1] - 
        2*G[-b0[2], -b0[10], -b0[11], -b0[1], y1] - G[-b0[2], -b0[11], 
         -b0[1], -b0[9], y1] - G[-b0[2], -b0[11], -b0[1], -b0[10], y1] - 
        2*G[-b0[2], -b0[11], -b0[9], -b0[1], y1] - 
        2*G[-b0[2], -b0[11], -b0[10], -b0[1], y1] + 
        8*G[-b0[3], -b0[1], -b0[1], -b0[1], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], -b0[8], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], -b0[9], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], -b0[10], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], -b0[11], y1] + G[-b0[3], -b0[1], 
         -b0[8], -b0[9], y1] + G[-b0[3], -b0[1], -b0[8], -b0[10], y1] + 
        G[-b0[3], -b0[1], -b0[9], -b0[8], y1] + G[-b0[3], -b0[1], -b0[9], 
         -b0[11], y1] + G[-b0[3], -b0[1], -b0[10], -b0[8], y1] + 
        G[-b0[3], -b0[1], -b0[10], -b0[11], y1] + G[-b0[3], -b0[1], 
         -b0[11], -b0[9], y1] + G[-b0[3], -b0[1], -b0[11], -b0[10], y1] + 
        G[-b0[3], -b0[8], -b0[1], -b0[9], y1] + G[-b0[3], -b0[8], -b0[1], 
         -b0[10], y1] + 2*G[-b0[3], -b0[8], -b0[9], -b0[1], y1] + 
        2*G[-b0[3], -b0[8], -b0[10], -b0[1], y1] + G[-b0[3], -b0[9], 
         -b0[1], -b0[8], y1] + G[-b0[3], -b0[9], -b0[1], -b0[11], y1] + 
        2*G[-b0[3], -b0[9], -b0[8], -b0[1], y1] + 
        2*G[-b0[3], -b0[9], -b0[11], -b0[1], y1] + G[-b0[3], -b0[10], 
         -b0[1], -b0[8], y1] + G[-b0[3], -b0[10], -b0[1], -b0[11], y1] + 
        2*G[-b0[3], -b0[10], -b0[8], -b0[1], y1] + 
        2*G[-b0[3], -b0[10], -b0[11], -b0[1], y1] + G[-b0[3], -b0[11], 
         -b0[1], -b0[9], y1] + G[-b0[3], -b0[11], -b0[1], -b0[10], y1] + 
        2*G[-b0[3], -b0[11], -b0[9], -b0[1], y1] + 
        2*G[-b0[3], -b0[11], -b0[10], -b0[1], y1])*
       Log[(1 - x0b)/(1 + x0b)] + 
      (G[-b0[2], -b0[1], -b0[9], -b0[1], y1] + G[-b0[2], -b0[1], -b0[10], 
         -b0[1], y1] + G[-b0[2], -b0[9], -b0[1], -b0[1], y1] + 
        G[-b0[2], -b0[10], -b0[1], -b0[1], y1] - G[-b0[3], -b0[1], -b0[9], 
         -b0[1], y1] - G[-b0[3], -b0[1], -b0[10], -b0[1], y1] - 
        G[-b0[3], -b0[9], -b0[1], -b0[1], y1] - G[-b0[3], -b0[10], -b0[1], 
         -b0[1], y1])*(Log[(1 - x0b)/2] - 3*Log[(1 + x0b)/2]) + 
      (-G[-b0[2], -b0[1], -b0[9], -b0[8], y1] - G[-b0[2], -b0[1], -b0[9], 
         -b0[11], y1] - G[-b0[2], -b0[1], -b0[10], -b0[8], y1] - 
        G[-b0[2], -b0[1], -b0[10], -b0[11], y1] - G[-b0[2], -b0[9], -b0[1], 
         -b0[8], y1] - G[-b0[2], -b0[9], -b0[1], -b0[11], y1] - 
        G[-b0[2], -b0[10], -b0[1], -b0[8], y1] - G[-b0[2], -b0[10], -b0[1], 
         -b0[11], y1] + G[-b0[3], -b0[1], -b0[9], -b0[8], y1] + 
        G[-b0[3], -b0[1], -b0[9], -b0[11], y1] + G[-b0[3], -b0[1], -b0[10], 
         -b0[8], y1] + G[-b0[3], -b0[1], -b0[10], -b0[11], y1] + 
        G[-b0[3], -b0[9], -b0[1], -b0[8], y1] + G[-b0[3], -b0[9], -b0[1], 
         -b0[11], y1] + G[-b0[3], -b0[10], -b0[1], -b0[8], y1] + 
        G[-b0[3], -b0[10], -b0[1], -b0[11], y1])*(Log[(1 - x0b)/2] - 
        2*Log[(1 + x0b)/2]) + (-G[-b0[2], -b0[1], -b0[8], -b0[9], y1] - 
        G[-b0[2], -b0[1], -b0[8], -b0[10], y1] - G[-b0[2], -b0[1], -b0[11], 
         -b0[9], y1] - G[-b0[2], -b0[1], -b0[11], -b0[10], y1] - 
        G[-b0[2], -b0[8], -b0[1], -b0[9], y1] - G[-b0[2], -b0[8], -b0[1], 
         -b0[10], y1] - G[-b0[2], -b0[11], -b0[1], -b0[9], y1] - 
        G[-b0[2], -b0[11], -b0[1], -b0[10], y1] + G[-b0[3], -b0[1], -b0[8], 
         -b0[9], y1] + G[-b0[3], -b0[1], -b0[8], -b0[10], y1] + 
        G[-b0[3], -b0[1], -b0[11], -b0[9], y1] + G[-b0[3], -b0[1], -b0[11], 
         -b0[10], y1] + G[-b0[3], -b0[8], -b0[1], -b0[9], y1] + 
        G[-b0[3], -b0[8], -b0[1], -b0[10], y1] + G[-b0[3], -b0[11], -b0[1], 
         -b0[9], y1] + G[-b0[3], -b0[11], -b0[1], -b0[10], y1])*
       (2*Log[(1 - x0b)/2] - Log[(1 + x0b)/2]) + 
      (G[-b0[2], -b0[1], -b0[8], -b0[1], y1] + G[-b0[2], -b0[1], -b0[11], 
         -b0[1], y1] + G[-b0[2], -b0[8], -b0[1], -b0[1], y1] + 
        G[-b0[2], -b0[11], -b0[1], -b0[1], y1] - G[-b0[3], -b0[1], -b0[8], 
         -b0[1], y1] - G[-b0[3], -b0[1], -b0[11], -b0[1], y1] - 
        G[-b0[3], -b0[8], -b0[1], -b0[1], y1] - G[-b0[3], -b0[11], -b0[1], 
         -b0[1], y1])*(3*Log[(1 - x0b)/2] - Log[(1 + x0b)/2]) + 
      Zeta[2]*(-G[-b0[2], -b0[9], y1] - G[-b0[2], -b0[10], y1] + 
        G[-b0[3], -b0[9], y1] + G[-b0[3], -b0[10], y1])*Log[(1 + x0b)/2] + 
      (-2*G[-b0[2], -b0[1], -b0[1], -b0[8], y1] - 
        2*G[-b0[2], -b0[1], -b0[1], -b0[9], y1] - 
        2*G[-b0[2], -b0[1], -b0[1], -b0[10], y1] - 
        2*G[-b0[2], -b0[1], -b0[1], -b0[11], y1] - 
        3*G[-b0[2], -b0[1], -b0[8], -b0[1], y1] + G[-b0[2], -b0[1], -b0[8], 
         -b0[8], y1] + G[-b0[2], -b0[1], -b0[8], -b0[11], y1] - 
        G[-b0[2], -b0[1], -b0[9], -b0[1], y1] - G[-b0[2], -b0[1], -b0[9], 
         -b0[8], y1] + 3*G[-b0[2], -b0[1], -b0[9], -b0[9], y1] + 
        3*G[-b0[2], -b0[1], -b0[9], -b0[10], y1] - G[-b0[2], -b0[1], 
         -b0[9], -b0[11], y1] - G[-b0[2], -b0[1], -b0[10], -b0[1], y1] - 
        G[-b0[2], -b0[1], -b0[10], -b0[8], y1] + 
        3*G[-b0[2], -b0[1], -b0[10], -b0[9], y1] + 
        3*G[-b0[2], -b0[1], -b0[10], -b0[10], y1] - G[-b0[2], -b0[1], 
         -b0[10], -b0[11], y1] - 3*G[-b0[2], -b0[1], -b0[11], -b0[1], y1] + 
        G[-b0[2], -b0[1], -b0[11], -b0[8], y1] + G[-b0[2], -b0[1], -b0[11], 
         -b0[11], y1] - 3*G[-b0[2], -b0[8], -b0[1], -b0[1], y1] + 
        G[-b0[2], -b0[8], -b0[1], -b0[8], y1] + G[-b0[2], -b0[8], -b0[1], 
         -b0[11], y1] + G[-b0[2], -b0[8], -b0[8], -b0[1], y1] - 
        G[-b0[2], -b0[8], -b0[8], -b0[8], y1] - G[-b0[2], -b0[8], -b0[8], 
         -b0[9], y1] - G[-b0[2], -b0[8], -b0[8], -b0[10], y1] - 
        G[-b0[2], -b0[8], -b0[8], -b0[11], y1] - G[-b0[2], -b0[8], -b0[9], 
         -b0[8], y1] - G[-b0[2], -b0[8], -b0[9], -b0[9], y1] - 
        G[-b0[2], -b0[8], -b0[9], -b0[10], y1] - G[-b0[2], -b0[8], -b0[9], 
         -b0[11], y1] - G[-b0[2], -b0[8], -b0[10], -b0[8], y1] - 
        G[-b0[2], -b0[8], -b0[10], -b0[9], y1] - G[-b0[2], -b0[8], -b0[10], 
         -b0[10], y1] - G[-b0[2], -b0[8], -b0[10], -b0[11], y1] + 
        G[-b0[2], -b0[8], -b0[11], -b0[1], y1] - G[-b0[2], -b0[8], -b0[11], 
         -b0[8], y1] - G[-b0[2], -b0[8], -b0[11], -b0[9], y1] - 
        G[-b0[2], -b0[8], -b0[11], -b0[10], y1] - G[-b0[2], -b0[8], 
         -b0[11], -b0[11], y1] - G[-b0[2], -b0[9], -b0[1], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[1], -b0[8], y1] + 
        3*G[-b0[2], -b0[9], -b0[1], -b0[9], y1] + 
        3*G[-b0[2], -b0[9], -b0[1], -b0[10], y1] - G[-b0[2], -b0[9], 
         -b0[1], -b0[11], y1] - G[-b0[2], -b0[9], -b0[8], -b0[8], y1] - 
        G[-b0[2], -b0[9], -b0[8], -b0[9], y1] - G[-b0[2], -b0[9], -b0[8], 
         -b0[10], y1] - G[-b0[2], -b0[9], -b0[8], -b0[11], y1] + 
        3*G[-b0[2], -b0[9], -b0[9], -b0[1], y1] - G[-b0[2], -b0[9], -b0[9], 
         -b0[8], y1] - G[-b0[2], -b0[9], -b0[9], -b0[9], y1] - 
        G[-b0[2], -b0[9], -b0[9], -b0[10], y1] - G[-b0[2], -b0[9], -b0[9], 
         -b0[11], y1] + 3*G[-b0[2], -b0[9], -b0[10], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[10], -b0[8], y1] - G[-b0[2], -b0[9], -b0[10], 
         -b0[9], y1] - G[-b0[2], -b0[9], -b0[10], -b0[10], y1] - 
        G[-b0[2], -b0[9], -b0[10], -b0[11], y1] - G[-b0[2], -b0[9], 
         -b0[11], -b0[8], y1] - G[-b0[2], -b0[9], -b0[11], -b0[9], y1] - 
        G[-b0[2], -b0[9], -b0[11], -b0[10], y1] - G[-b0[2], -b0[9], 
         -b0[11], -b0[11], y1] - G[-b0[2], -b0[10], -b0[1], -b0[1], y1] - 
        G[-b0[2], -b0[10], -b0[1], -b0[8], y1] + 
        3*G[-b0[2], -b0[10], -b0[1], -b0[9], y1] + 
        3*G[-b0[2], -b0[10], -b0[1], -b0[10], y1] - G[-b0[2], -b0[10], 
         -b0[1], -b0[11], y1] - G[-b0[2], -b0[10], -b0[8], -b0[8], y1] - 
        G[-b0[2], -b0[10], -b0[8], -b0[9], y1] - G[-b0[2], -b0[10], -b0[8], 
         -b0[10], y1] - G[-b0[2], -b0[10], -b0[8], -b0[11], y1] + 
        3*G[-b0[2], -b0[10], -b0[9], -b0[1], y1] - G[-b0[2], -b0[10], 
         -b0[9], -b0[8], y1] - G[-b0[2], -b0[10], -b0[9], -b0[9], y1] - 
        G[-b0[2], -b0[10], -b0[9], -b0[10], y1] - G[-b0[2], -b0[10], 
         -b0[9], -b0[11], y1] + 3*G[-b0[2], -b0[10], -b0[10], -b0[1], y1] - 
        G[-b0[2], -b0[10], -b0[10], -b0[8], y1] - G[-b0[2], -b0[10], 
         -b0[10], -b0[9], y1] - G[-b0[2], -b0[10], -b0[10], -b0[10], y1] - 
        G[-b0[2], -b0[10], -b0[10], -b0[11], y1] - G[-b0[2], -b0[10], 
         -b0[11], -b0[8], y1] - G[-b0[2], -b0[10], -b0[11], -b0[9], y1] - 
        G[-b0[2], -b0[10], -b0[11], -b0[10], y1] - G[-b0[2], -b0[10], 
         -b0[11], -b0[11], y1] - 3*G[-b0[2], -b0[11], -b0[1], -b0[1], y1] + 
        G[-b0[2], -b0[11], -b0[1], -b0[8], y1] + G[-b0[2], -b0[11], -b0[1], 
         -b0[11], y1] + G[-b0[2], -b0[11], -b0[8], -b0[1], y1] - 
        G[-b0[2], -b0[11], -b0[8], -b0[8], y1] - G[-b0[2], -b0[11], -b0[8], 
         -b0[9], y1] - G[-b0[2], -b0[11], -b0[8], -b0[10], y1] - 
        G[-b0[2], -b0[11], -b0[8], -b0[11], y1] - G[-b0[2], -b0[11], 
         -b0[9], -b0[8], y1] - G[-b0[2], -b0[11], -b0[9], -b0[9], y1] - 
        G[-b0[2], -b0[11], -b0[9], -b0[10], y1] - G[-b0[2], -b0[11], 
         -b0[9], -b0[11], y1] - G[-b0[2], -b0[11], -b0[10], -b0[8], y1] - 
        G[-b0[2], -b0[11], -b0[10], -b0[9], y1] - G[-b0[2], -b0[11], 
         -b0[10], -b0[10], y1] - G[-b0[2], -b0[11], -b0[10], -b0[11], y1] + 
        G[-b0[2], -b0[11], -b0[11], -b0[1], y1] - G[-b0[2], -b0[11], 
         -b0[11], -b0[8], y1] - G[-b0[2], -b0[11], -b0[11], -b0[9], y1] - 
        G[-b0[2], -b0[11], -b0[11], -b0[10], y1] - G[-b0[2], -b0[11], 
         -b0[11], -b0[11], y1] + 2*G[-b0[3], -b0[1], -b0[1], -b0[8], y1] + 
        2*G[-b0[3], -b0[1], -b0[1], -b0[9], y1] + 
        2*G[-b0[3], -b0[1], -b0[1], -b0[10], y1] + 
        2*G[-b0[3], -b0[1], -b0[1], -b0[11], y1] + 
        3*G[-b0[3], -b0[1], -b0[8], -b0[1], y1] - G[-b0[3], -b0[1], -b0[8], 
         -b0[8], y1] - G[-b0[3], -b0[1], -b0[8], -b0[11], y1] + 
        G[-b0[3], -b0[1], -b0[9], -b0[1], y1] + G[-b0[3], -b0[1], -b0[9], 
         -b0[8], y1] - 3*G[-b0[3], -b0[1], -b0[9], -b0[9], y1] - 
        3*G[-b0[3], -b0[1], -b0[9], -b0[10], y1] + G[-b0[3], -b0[1], 
         -b0[9], -b0[11], y1] + G[-b0[3], -b0[1], -b0[10], -b0[1], y1] + 
        G[-b0[3], -b0[1], -b0[10], -b0[8], y1] - 
        3*G[-b0[3], -b0[1], -b0[10], -b0[9], y1] - 
        3*G[-b0[3], -b0[1], -b0[10], -b0[10], y1] + G[-b0[3], -b0[1], 
         -b0[10], -b0[11], y1] + 3*G[-b0[3], -b0[1], -b0[11], -b0[1], y1] - 
        G[-b0[3], -b0[1], -b0[11], -b0[8], y1] - G[-b0[3], -b0[1], -b0[11], 
         -b0[11], y1] + 3*G[-b0[3], -b0[8], -b0[1], -b0[1], y1] - 
        G[-b0[3], -b0[8], -b0[1], -b0[8], y1] - G[-b0[3], -b0[8], -b0[1], 
         -b0[11], y1] - G[-b0[3], -b0[8], -b0[8], -b0[1], y1] + 
        G[-b0[3], -b0[8], -b0[8], -b0[8], y1] + G[-b0[3], -b0[8], -b0[8], 
         -b0[9], y1] + G[-b0[3], -b0[8], -b0[8], -b0[10], y1] + 
        G[-b0[3], -b0[8], -b0[8], -b0[11], y1] + G[-b0[3], -b0[8], -b0[9], 
         -b0[8], y1] + G[-b0[3], -b0[8], -b0[9], -b0[9], y1] + 
        G[-b0[3], -b0[8], -b0[9], -b0[10], y1] + G[-b0[3], -b0[8], -b0[9], 
         -b0[11], y1] + G[-b0[3], -b0[8], -b0[10], -b0[8], y1] + 
        G[-b0[3], -b0[8], -b0[10], -b0[9], y1] + G[-b0[3], -b0[8], -b0[10], 
         -b0[10], y1] + G[-b0[3], -b0[8], -b0[10], -b0[11], y1] - 
        G[-b0[3], -b0[8], -b0[11], -b0[1], y1] + G[-b0[3], -b0[8], -b0[11], 
         -b0[8], y1] + G[-b0[3], -b0[8], -b0[11], -b0[9], y1] + 
        G[-b0[3], -b0[8], -b0[11], -b0[10], y1] + G[-b0[3], -b0[8], 
         -b0[11], -b0[11], y1] + G[-b0[3], -b0[9], -b0[1], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[1], -b0[8], y1] - 
        3*G[-b0[3], -b0[9], -b0[1], -b0[9], y1] - 
        3*G[-b0[3], -b0[9], -b0[1], -b0[10], y1] + G[-b0[3], -b0[9], 
         -b0[1], -b0[11], y1] + G[-b0[3], -b0[9], -b0[8], -b0[8], y1] + 
        G[-b0[3], -b0[9], -b0[8], -b0[9], y1] + G[-b0[3], -b0[9], -b0[8], 
         -b0[10], y1] + G[-b0[3], -b0[9], -b0[8], -b0[11], y1] - 
        3*G[-b0[3], -b0[9], -b0[9], -b0[1], y1] + G[-b0[3], -b0[9], -b0[9], 
         -b0[8], y1] + G[-b0[3], -b0[9], -b0[9], -b0[9], y1] + 
        G[-b0[3], -b0[9], -b0[9], -b0[10], y1] + G[-b0[3], -b0[9], -b0[9], 
         -b0[11], y1] - 3*G[-b0[3], -b0[9], -b0[10], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[10], -b0[8], y1] + G[-b0[3], -b0[9], -b0[10], 
         -b0[9], y1] + G[-b0[3], -b0[9], -b0[10], -b0[10], y1] + 
        G[-b0[3], -b0[9], -b0[10], -b0[11], y1] + G[-b0[3], -b0[9], 
         -b0[11], -b0[8], y1] + G[-b0[3], -b0[9], -b0[11], -b0[9], y1] + 
        G[-b0[3], -b0[9], -b0[11], -b0[10], y1] + G[-b0[3], -b0[9], 
         -b0[11], -b0[11], y1] + G[-b0[3], -b0[10], -b0[1], -b0[1], y1] + 
        G[-b0[3], -b0[10], -b0[1], -b0[8], y1] - 
        3*G[-b0[3], -b0[10], -b0[1], -b0[9], y1] - 
        3*G[-b0[3], -b0[10], -b0[1], -b0[10], y1] + G[-b0[3], -b0[10], 
         -b0[1], -b0[11], y1] + G[-b0[3], -b0[10], -b0[8], -b0[8], y1] + 
        G[-b0[3], -b0[10], -b0[8], -b0[9], y1] + G[-b0[3], -b0[10], -b0[8], 
         -b0[10], y1] + G[-b0[3], -b0[10], -b0[8], -b0[11], y1] - 
        3*G[-b0[3], -b0[10], -b0[9], -b0[1], y1] + G[-b0[3], -b0[10], 
         -b0[9], -b0[8], y1] + G[-b0[3], -b0[10], -b0[9], -b0[9], y1] + 
        G[-b0[3], -b0[10], -b0[9], -b0[10], y1] + G[-b0[3], -b0[10], 
         -b0[9], -b0[11], y1] - 3*G[-b0[3], -b0[10], -b0[10], -b0[1], y1] + 
        G[-b0[3], -b0[10], -b0[10], -b0[8], y1] + G[-b0[3], -b0[10], 
         -b0[10], -b0[9], y1] + G[-b0[3], -b0[10], -b0[10], -b0[10], y1] + 
        G[-b0[3], -b0[10], -b0[10], -b0[11], y1] + G[-b0[3], -b0[10], 
         -b0[11], -b0[8], y1] + G[-b0[3], -b0[10], -b0[11], -b0[9], y1] + 
        G[-b0[3], -b0[10], -b0[11], -b0[10], y1] + G[-b0[3], -b0[10], 
         -b0[11], -b0[11], y1] + 3*G[-b0[3], -b0[11], -b0[1], -b0[1], y1] - 
        G[-b0[3], -b0[11], -b0[1], -b0[8], y1] - G[-b0[3], -b0[11], -b0[1], 
         -b0[11], y1] - G[-b0[3], -b0[11], -b0[8], -b0[1], y1] + 
        G[-b0[3], -b0[11], -b0[8], -b0[8], y1] + G[-b0[3], -b0[11], -b0[8], 
         -b0[9], y1] + G[-b0[3], -b0[11], -b0[8], -b0[10], y1] + 
        G[-b0[3], -b0[11], -b0[8], -b0[11], y1] + G[-b0[3], -b0[11], 
         -b0[9], -b0[8], y1] + G[-b0[3], -b0[11], -b0[9], -b0[9], y1] + 
        G[-b0[3], -b0[11], -b0[9], -b0[10], y1] + G[-b0[3], -b0[11], 
         -b0[9], -b0[11], y1] + G[-b0[3], -b0[11], -b0[10], -b0[8], y1] + 
        G[-b0[3], -b0[11], -b0[10], -b0[9], y1] + G[-b0[3], -b0[11], 
         -b0[10], -b0[10], y1] + G[-b0[3], -b0[11], -b0[10], -b0[11], y1] - 
        G[-b0[3], -b0[11], -b0[11], -b0[1], y1] + G[-b0[3], -b0[11], 
         -b0[11], -b0[8], y1] + G[-b0[3], -b0[11], -b0[11], -b0[9], y1] + 
        G[-b0[3], -b0[11], -b0[11], -b0[10], y1] + G[-b0[3], -b0[11], 
         -b0[11], -b0[11], y1])*Log[(1 + x0b)/2] + 
      ((2*G[-b0[2], -b0[1], -b0[8], y1] + 2*G[-b0[2], -b0[1], -b0[11], 
           y1] + 2*G[-b0[2], -b0[8], -b0[1], y1] - G[-b0[2], -b0[8], 
          -b0[8], y1] - G[-b0[2], -b0[8], -b0[11], y1] - 
         G[-b0[2], -b0[9], -b0[9], y1] - G[-b0[2], -b0[9], -b0[10], y1] - 
         G[-b0[2], -b0[10], -b0[9], y1] - G[-b0[2], -b0[10], -b0[10], y1] + 
         2*G[-b0[2], -b0[11], -b0[1], y1] - G[-b0[2], -b0[11], -b0[8], 
          y1] - G[-b0[2], -b0[11], -b0[11], y1] - 
         2*G[-b0[3], -b0[1], -b0[8], y1] - 2*G[-b0[3], -b0[1], -b0[11], 
           y1] - 2*G[-b0[3], -b0[8], -b0[1], y1] + G[-b0[3], -b0[8], 
          -b0[8], y1] + G[-b0[3], -b0[8], -b0[11], y1] + 
         G[-b0[3], -b0[9], -b0[9], y1] + G[-b0[3], -b0[9], -b0[10], y1] + 
         G[-b0[3], -b0[10], -b0[9], y1] + G[-b0[3], -b0[10], -b0[10], y1] - 
         2*G[-b0[3], -b0[11], -b0[1], y1] + G[-b0[3], -b0[11], -b0[8], 
          y1] + G[-b0[3], -b0[11], -b0[11], y1])*Log[(1 + x0b)/2]^2)/2 + 
      ((-G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[11], y1] + 
         G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[11], y1])*
        Log[(1 + x0b)/2]^3)/6 + 
      ((G[-b0[2], -b0[8], y1] + G[-b0[2], -b0[11], y1] - 
         G[-b0[3], -b0[8], y1] - G[-b0[3], -b0[11], y1])*Log[(1 - x0b)/2]*
        (Log[(1 - x0b)/2]^2 - 3*Log[(1 + x0b)/2]^2))/6 + 
      ((2*G[-b0[2], -b0[1], -b0[1], y1] + G[-b0[2], -b0[8], -b0[9], y1] + 
         G[-b0[2], -b0[8], -b0[10], y1] + G[-b0[2], -b0[9], -b0[8], y1] + 
         G[-b0[2], -b0[9], -b0[11], y1] + G[-b0[2], -b0[10], -b0[8], y1] + 
         G[-b0[2], -b0[10], -b0[11], y1] + G[-b0[2], -b0[11], -b0[9], y1] + 
         G[-b0[2], -b0[11], -b0[10], y1] - 2*G[-b0[3], -b0[1], -b0[1], 
           y1] - G[-b0[3], -b0[8], -b0[9], y1] - G[-b0[3], -b0[8], -b0[10], 
          y1] - G[-b0[3], -b0[9], -b0[8], y1] - G[-b0[3], -b0[9], -b0[11], 
          y1] - G[-b0[3], -b0[10], -b0[8], y1] - G[-b0[3], -b0[10], 
          -b0[11], y1] - G[-b0[3], -b0[11], -b0[9], y1] - 
         G[-b0[3], -b0[11], -b0[10], y1])*(Log[(1 - x0b)/2]^2 - 
         Log[(1 + x0b)/2]^2))/2 + 
      ((-G[-b0[2], -b0[9], y1] - G[-b0[2], -b0[10], y1] + 
         G[-b0[3], -b0[9], y1] + G[-b0[3], -b0[10], y1])*Log[(1 + x0b)/2]*
        (-3*Log[(1 - x0b)/2]^2 + Log[(1 + x0b)/2]^2))/6 + 
      ((-G[-b0[2], -b0[1], y1] + G[-b0[3], -b0[1], y1])*
        Log[(1 - x0b)/(1 + x0b)]*(Log[(1 - x0b)/2]^2 + 
         Log[(1 - x0b)/2]*Log[(1 + x0b)/2] + Log[(1 + x0b)/2]^2))/6 + 
      ((G[-b0[2], y1] - G[-b0[3], y1])*(Log[(1 - x0b)/2]^4 - 
         Log[(1 + x0b)/2]^4))/24 + 
      ((-G[-b0[2], -b0[1], y1] + G[-b0[3], -b0[1], y1])*
        (6*Zeta[2]*Log[(1 - x0b)/2] + Log[(1 - x0b)/2]^3 - 
         6*Zeta[2]*Log[1 - x0b] - 6*Zeta[2]*Log[(1 + x0b)/2] + 
         3*Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] - 3*Log[(1 - x0b)/2]*
          Log[(1 + x0b)/2]^2 - Log[(1 + x0b)/2]^3 + 
         6*Zeta[2]*Log[1 + x0b]))/6 + ((-G[-b0[2], y1] + G[-b0[3], y1])*
        (3*Zeta[2]*Log[(1 - x0b)/2]^2 - 3*Zeta[2]*Log[(1 - x0b)/4]*
          Log[1 - x0b] - Log[(1 - x0b)/2]^3*Log[(1 + x0b)/2] - 
         3*Zeta[2]*Log[(1 + x0b)/2]^2 + Log[(1 - x0b)/2]*
          Log[(1 + x0b)/2]^3 + 3*Zeta[2]*Log[(1 - x0b)/4]*Log[1 + x0b] - 
         3*Zeta[2]*Log[1 - x0b]*Log[1 + x0b] + 3*Zeta[2]*Log[1 + x0b]^2))/
       6 + (G[-b0[2], -b0[1], -b0[8], -b0[8], y1] + G[-b0[2], -b0[1], 
         -b0[8], -b0[11], y1] - G[-b0[2], -b0[1], -b0[9], -b0[9], y1] - 
        G[-b0[2], -b0[1], -b0[9], -b0[10], y1] - G[-b0[2], -b0[1], -b0[10], 
         -b0[9], y1] - G[-b0[2], -b0[1], -b0[10], -b0[10], y1] + 
        G[-b0[2], -b0[1], -b0[11], -b0[8], y1] + G[-b0[2], -b0[1], -b0[11], 
         -b0[11], y1] + G[-b0[2], -b0[8], -b0[1], -b0[8], y1] + 
        G[-b0[2], -b0[8], -b0[1], -b0[11], y1] + G[-b0[2], -b0[8], -b0[8], 
         -b0[1], y1] + G[-b0[2], -b0[8], -b0[11], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[1], -b0[9], y1] - G[-b0[2], -b0[9], -b0[1], 
         -b0[10], y1] - G[-b0[2], -b0[9], -b0[9], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[10], -b0[1], y1] - G[-b0[2], -b0[10], -b0[1], 
         -b0[9], y1] - G[-b0[2], -b0[10], -b0[1], -b0[10], y1] - 
        G[-b0[2], -b0[10], -b0[9], -b0[1], y1] - G[-b0[2], -b0[10], 
         -b0[10], -b0[1], y1] + G[-b0[2], -b0[11], -b0[1], -b0[8], y1] + 
        G[-b0[2], -b0[11], -b0[1], -b0[11], y1] + G[-b0[2], -b0[11], 
         -b0[8], -b0[1], y1] + G[-b0[2], -b0[11], -b0[11], -b0[1], y1] - 
        G[-b0[3], -b0[1], -b0[8], -b0[8], y1] - G[-b0[3], -b0[1], -b0[8], 
         -b0[11], y1] + G[-b0[3], -b0[1], -b0[9], -b0[9], y1] + 
        G[-b0[3], -b0[1], -b0[9], -b0[10], y1] + G[-b0[3], -b0[1], -b0[10], 
         -b0[9], y1] + G[-b0[3], -b0[1], -b0[10], -b0[10], y1] - 
        G[-b0[3], -b0[1], -b0[11], -b0[8], y1] - G[-b0[3], -b0[1], -b0[11], 
         -b0[11], y1] - G[-b0[3], -b0[8], -b0[1], -b0[8], y1] - 
        G[-b0[3], -b0[8], -b0[1], -b0[11], y1] - G[-b0[3], -b0[8], -b0[8], 
         -b0[1], y1] - G[-b0[3], -b0[8], -b0[11], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[1], -b0[9], y1] + G[-b0[3], -b0[9], -b0[1], 
         -b0[10], y1] + G[-b0[3], -b0[9], -b0[9], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[10], -b0[1], y1] + G[-b0[3], -b0[10], -b0[1], 
         -b0[9], y1] + G[-b0[3], -b0[10], -b0[1], -b0[10], y1] + 
        G[-b0[3], -b0[10], -b0[9], -b0[1], y1] + G[-b0[3], -b0[10], 
         -b0[10], -b0[1], y1] - G[-b0[3], -b0[11], -b0[1], -b0[8], y1] - 
        G[-b0[3], -b0[11], -b0[1], -b0[11], y1] - G[-b0[3], -b0[11], 
         -b0[8], -b0[1], y1] - G[-b0[3], -b0[11], -b0[11], -b0[1], y1])*
       Log[(1 - x0b^2)/4] - 2*(G[-b0[2], -b0[1], -b0[9], y1] + 
        G[-b0[2], -b0[1], -b0[10], y1] + G[-b0[2], -b0[9], -b0[1], y1] - 
        G[-b0[2], -b0[9], -b0[9], y1] - G[-b0[2], -b0[9], -b0[10], y1] + 
        G[-b0[2], -b0[10], -b0[1], y1] - G[-b0[2], -b0[10], -b0[9], y1] - 
        G[-b0[2], -b0[10], -b0[10], y1] - G[-b0[3], -b0[1], -b0[9], y1] - 
        G[-b0[3], -b0[1], -b0[10], y1] - G[-b0[3], -b0[9], -b0[1], y1] + 
        G[-b0[3], -b0[9], -b0[9], y1] + G[-b0[3], -b0[9], -b0[10], y1] - 
        G[-b0[3], -b0[10], -b0[1], y1] + G[-b0[3], -b0[10], -b0[9], y1] + 
        G[-b0[3], -b0[10], -b0[10], y1])*PolyLog[2, (1 - x0b)/2] + 
      (G[-b0[2], -b0[1], -b0[1], y1] - G[-b0[3], -b0[1], -b0[1], y1])*
       (Log[(1 - x0b)/2]^2 - Log[(1 + x0b)/2]^2 + 
        2*PolyLog[2, (1 - x0b)/2] - 2*PolyLog[2, (1 + x0b)/2]) + 
      (G[-b0[2], -b0[1], -b0[8], y1] - G[-b0[2], -b0[1], -b0[9], y1] - 
        G[-b0[2], -b0[1], -b0[10], y1] + G[-b0[2], -b0[1], -b0[11], y1] + 
        G[-b0[2], -b0[8], -b0[1], y1] - G[-b0[2], -b0[8], -b0[8], y1] - 
        G[-b0[2], -b0[8], -b0[11], y1] - G[-b0[2], -b0[9], -b0[1], y1] + 
        G[-b0[2], -b0[9], -b0[9], y1] + G[-b0[2], -b0[9], -b0[10], y1] - 
        G[-b0[2], -b0[10], -b0[1], y1] + G[-b0[2], -b0[10], -b0[9], y1] + 
        G[-b0[2], -b0[10], -b0[10], y1] + G[-b0[2], -b0[11], -b0[1], y1] - 
        G[-b0[2], -b0[11], -b0[8], y1] - G[-b0[2], -b0[11], -b0[11], y1] - 
        G[-b0[3], -b0[1], -b0[8], y1] + G[-b0[3], -b0[1], -b0[9], y1] + 
        G[-b0[3], -b0[1], -b0[10], y1] - G[-b0[3], -b0[1], -b0[11], y1] - 
        G[-b0[3], -b0[8], -b0[1], y1] + G[-b0[3], -b0[8], -b0[8], y1] + 
        G[-b0[3], -b0[8], -b0[11], y1] + G[-b0[3], -b0[9], -b0[1], y1] - 
        G[-b0[3], -b0[9], -b0[9], y1] - G[-b0[3], -b0[9], -b0[10], y1] + 
        G[-b0[3], -b0[10], -b0[1], y1] - G[-b0[3], -b0[10], -b0[9], y1] - 
        G[-b0[3], -b0[10], -b0[10], y1] - G[-b0[3], -b0[11], -b0[1], y1] + 
        G[-b0[3], -b0[11], -b0[8], y1] + G[-b0[3], -b0[11], -b0[11], y1])*
       (Zeta[2] - PolyLog[2, (1 - x0b)/2] - PolyLog[2, (1 + x0b)/2]) + 
      Zeta[2]*(G[-b0[2], y1] - G[-b0[3], y1])*(PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + (2*G[-b0[2], -b0[1], -b0[1], y1] + 
        G[-b0[2], -b0[8], -b0[9], y1] + G[-b0[2], -b0[8], -b0[10], y1] + 
        G[-b0[2], -b0[9], -b0[8], y1] + G[-b0[2], -b0[9], -b0[11], y1] + 
        G[-b0[2], -b0[10], -b0[8], y1] + G[-b0[2], -b0[10], -b0[11], y1] + 
        G[-b0[2], -b0[11], -b0[9], y1] + G[-b0[2], -b0[11], -b0[10], y1] - 
        2*G[-b0[3], -b0[1], -b0[1], y1] - G[-b0[3], -b0[8], -b0[9], y1] - 
        G[-b0[3], -b0[8], -b0[10], y1] - G[-b0[3], -b0[9], -b0[8], y1] - 
        G[-b0[3], -b0[9], -b0[11], y1] - G[-b0[3], -b0[10], -b0[8], y1] - 
        G[-b0[3], -b0[10], -b0[11], y1] - G[-b0[3], -b0[11], -b0[9], y1] - 
        G[-b0[3], -b0[11], -b0[10], y1])*(PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + (-G[-b0[2], -b0[1], -b0[8], y1] - 
        G[-b0[2], -b0[1], -b0[11], y1] - G[-b0[2], -b0[8], -b0[1], y1] - 
        G[-b0[2], -b0[11], -b0[1], y1] + G[-b0[3], -b0[1], -b0[8], y1] + 
        G[-b0[3], -b0[1], -b0[11], y1] + G[-b0[3], -b0[8], -b0[1], y1] + 
        G[-b0[3], -b0[11], -b0[1], y1])*(Log[(1 - x0b)/2]^2 + 
        PolyLog[2, (1 - x0b)/2] - PolyLog[2, (1 + x0b)/2]) + 
      2*(G[-b0[2], -b0[1], -b0[8], y1] + G[-b0[2], -b0[1], -b0[11], y1] + 
        G[-b0[2], -b0[8], -b0[1], y1] - G[-b0[2], -b0[8], -b0[8], y1] - 
        G[-b0[2], -b0[8], -b0[11], y1] + G[-b0[2], -b0[11], -b0[1], y1] - 
        G[-b0[2], -b0[11], -b0[8], y1] - G[-b0[2], -b0[11], -b0[11], y1] - 
        G[-b0[3], -b0[1], -b0[8], y1] - G[-b0[3], -b0[1], -b0[11], y1] - 
        G[-b0[3], -b0[8], -b0[1], y1] + G[-b0[3], -b0[8], -b0[8], y1] + 
        G[-b0[3], -b0[8], -b0[11], y1] - G[-b0[3], -b0[11], -b0[1], y1] + 
        G[-b0[3], -b0[11], -b0[8], y1] + G[-b0[3], -b0[11], -b0[11], y1])*
       PolyLog[2, (1 + x0b)/2] + (G[-b0[2], -b0[1], -b0[9], y1] + 
        G[-b0[2], -b0[1], -b0[10], y1] + G[-b0[2], -b0[9], -b0[1], y1] + 
        G[-b0[2], -b0[10], -b0[1], y1] - G[-b0[3], -b0[1], -b0[9], y1] - 
        G[-b0[3], -b0[1], -b0[10], y1] - G[-b0[3], -b0[9], -b0[1], y1] - 
        G[-b0[3], -b0[10], -b0[1], y1])*(Log[(1 + x0b)/2]^2 - 
        PolyLog[2, (1 - x0b)/2] + PolyLog[2, (1 + x0b)/2]) + 
      ((-G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[11], y1] + 
         G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[11], y1])*
        (2*Zeta[3] + Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] + 
         2*Log[(1 - x0b)/2]*PolyLog[2, (1 - x0b)/2] - 
         2*PolyLog[3, (1 - x0b)/2]))/2 + 
      (-G[-b0[2], -b0[8], y1] - G[-b0[2], -b0[11], y1] + 
        G[-b0[3], -b0[8], y1] + G[-b0[3], -b0[11], y1])*
       (Zeta[2]*Log[(1 - x0b)/2] - Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] - 
        Log[(1 - x0b)/2]*PolyLog[2, (1 - x0b)/2] - 
        PolyLog[3, (1 - x0b)/2]) + 2*(G[-b0[2], -b0[9], y1] + 
        G[-b0[2], -b0[10], y1] - G[-b0[3], -b0[9], y1] - 
        G[-b0[3], -b0[10], y1])*PolyLog[3, (1 - x0b)/2] + 
      ((G[-b0[2], -b0[9], y1] + G[-b0[2], -b0[10], y1] - 
         G[-b0[3], -b0[9], y1] - G[-b0[3], -b0[10], y1])*
        (2*Zeta[3] + Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 + 
         2*Log[(1 + x0b)/2]*PolyLog[2, (1 + x0b)/2] - 
         2*PolyLog[3, (1 + x0b)/2]))/2 + 
      (G[-b0[2], -b0[9], y1] + G[-b0[2], -b0[10], y1] - 
        G[-b0[3], -b0[9], y1] - G[-b0[3], -b0[10], y1])*
       (Zeta[2]*Log[(1 + x0b)/2] - Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 - 
        Log[(1 + x0b)/2]*PolyLog[2, (1 + x0b)/2] - 
        PolyLog[3, (1 + x0b)/2]) - 2*(G[-b0[2], -b0[1], y1] - 
        G[-b0[3], -b0[1], y1])*(PolyLog[3, (1 - x0b)/2] - 
        PolyLog[3, (1 + x0b)/2]) - 2*(G[-b0[2], -b0[8], y1] + 
        G[-b0[2], -b0[11], y1] - G[-b0[3], -b0[8], y1] - 
        G[-b0[3], -b0[11], y1])*PolyLog[3, (1 + x0b)/2] + 
      (G[-b0[2], -b0[1], y1] - G[-b0[3], -b0[1], y1])*
       (Zeta[2]*Log[1 - x0b] - Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] + 
        Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 - Zeta[2]*Log[1 + x0b] - 
        Log[(1 - x0b)/2]*PolyLog[2, (1 - x0b)/2] + Log[(1 + x0b)/2]*
         PolyLog[2, (1 + x0b)/2] - PolyLog[3, (1 - x0b)/2] + 
        PolyLog[3, (1 + x0b)/2]) + 
      ((G[-b0[2], -b0[1], y1] - G[-b0[3], -b0[1], y1])*
        (Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] - Log[(1 - x0b)/2]*
          Log[(1 + x0b)/2]^2 + 2*Log[(1 - x0b)/2]*PolyLog[2, 
           (1 - x0b)/2] - 2*Log[(1 + x0b)/2]*PolyLog[2, (1 + x0b)/2] - 
         2*PolyLog[3, (1 - x0b)/2] + 2*PolyLog[3, (1 + x0b)/2]))/2 + 
      (G[-b0[2], y1] - G[-b0[3], y1])*(Log[(1 + x0b)/2]*
         PolyLog[3, (1 - x0b)/2] - Log[(1 - x0b)/2]*
         PolyLog[3, (1 + x0b)/2]) + 2*(G[-b0[2], y1] - G[-b0[3], y1])*
       (PolyLog[4, (1 - x0b)/2] - PolyLog[4, (1 + x0b)/2]) + 
      ((-G[-b0[2], y1] + G[-b0[3], y1])*(-6*Zeta[2]*Log[(1 - x0b)/2]^2 - 
         2*Log[(-1 - x0b)/2]*Log[(1 - x0b)/2]^3 + Log[(1 - x0b)/2]^4 + 
         12*Zeta[3]*Log[1 - x0b] + 6*Zeta[2]*Log[(1 + x0b)/2]^2 + 
         2*Log[(-1 + x0b)/2]*Log[(1 + x0b)/2]^3 - Log[(1 + x0b)/2]^4 - 
         12*Zeta[3]*Log[1 + x0b] + 12*Log[(1 + x0b)/2]*
          PolyLog[3, (1 - x0b)/2] - 12*Log[(1 - x0b)/2]*
          PolyLog[3, (1 + x0b)/2] - 12*PolyLog[4, (1 - x0b)/2] + 
         12*PolyLog[4, -2/(-1 + x0b)] - 12*PolyLog[4, 2/(1 + x0b)] - 
         12*PolyLog[4, (-1 + x0b)/(1 + x0b)] + 
         12*PolyLog[4, (1 + x0b)/2] + 12*PolyLog[4, (1 + x0b)/
            (-1 + x0b)]))/12))/(2*Sqrt[ap]*(1 + ap)*(uklp - up)) - 
   ((xklm + am*xklp)*((5*Zeta[3]*(G[-b0[4], -b0[8], y1] - 
         G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] + 
         G[-b0[4], -b0[11], y1] - G[-b0[5], -b0[8], y1] + 
         G[-b0[5], -b0[9], y1] + G[-b0[5], -b0[10], y1] - 
         G[-b0[5], -b0[11], y1]))/3 + 
      Zeta[2]*(G[-b0[4], -b0[1], -b0[8], y1] - G[-b0[4], -b0[1], -b0[9], 
         y1] - G[-b0[4], -b0[1], -b0[10], y1] + G[-b0[4], -b0[1], -b0[11], 
         y1] - G[-b0[4], -b0[8], -b0[1], y1] + G[-b0[4], -b0[8], -b0[9], 
         y1] + G[-b0[4], -b0[8], -b0[10], y1] + G[-b0[4], -b0[9], -b0[1], 
         y1] - G[-b0[4], -b0[9], -b0[8], y1] - G[-b0[4], -b0[9], -b0[11], 
         y1] + G[-b0[4], -b0[10], -b0[1], y1] - G[-b0[4], -b0[10], -b0[8], 
         y1] - G[-b0[4], -b0[10], -b0[11], y1] - G[-b0[4], -b0[11], -b0[1], 
         y1] + G[-b0[4], -b0[11], -b0[9], y1] + G[-b0[4], -b0[11], -b0[10], 
         y1] - G[-b0[5], -b0[1], -b0[8], y1] + G[-b0[5], -b0[1], -b0[9], 
         y1] + G[-b0[5], -b0[1], -b0[10], y1] - G[-b0[5], -b0[1], -b0[11], 
         y1] + G[-b0[5], -b0[8], -b0[1], y1] - G[-b0[5], -b0[8], -b0[9], 
         y1] - G[-b0[5], -b0[8], -b0[10], y1] - G[-b0[5], -b0[9], -b0[1], 
         y1] + G[-b0[5], -b0[9], -b0[8], y1] + G[-b0[5], -b0[9], -b0[11], 
         y1] - G[-b0[5], -b0[10], -b0[1], y1] + G[-b0[5], -b0[10], -b0[8], 
         y1] + G[-b0[5], -b0[10], -b0[11], y1] + G[-b0[5], -b0[11], -b0[1], 
         y1] - G[-b0[5], -b0[11], -b0[9], y1] - G[-b0[5], -b0[11], -b0[10], 
         y1]) + 8*G[-b0[4], -b0[1], -b0[1], -b0[1], -b0[8], y1] - 
      8*G[-b0[4], -b0[1], -b0[1], -b0[1], -b0[9], y1] - 
      8*G[-b0[4], -b0[1], -b0[1], -b0[1], -b0[10], y1] + 
      8*G[-b0[4], -b0[1], -b0[1], -b0[1], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[8], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[8], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[8], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[8], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[9], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[9], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[9], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[9], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[10], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[10], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[10], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[10], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[11], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[11], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[1], -b0[11], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[1], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[8], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[8], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[8], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[8], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[8], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[8], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[9], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[9], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[9], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[9], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[9], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[9], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[10], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[10], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[10], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[10], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[10], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[10], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[1], -b0[11], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[1], -b0[11], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[1], -b0[11], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[1], -b0[11], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[1], -b0[11], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[1], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[8], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[8], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[8], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[8], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[8], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[8], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[8], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[8], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[8], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[8], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[9], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[9], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[9], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[9], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[9], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[9], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[9], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[9], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[9], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[9], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[10], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[10], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[10], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[10], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[10], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[10], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[10], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[10], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[10], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[10], -b0[11], -b0[11], -b0[11], y1] - 
      4*G[-b0[4], -b0[11], -b0[1], -b0[1], -b0[8], y1] + 
      4*G[-b0[4], -b0[11], -b0[1], -b0[1], -b0[9], y1] + 
      4*G[-b0[4], -b0[11], -b0[1], -b0[1], -b0[10], y1] - 
      4*G[-b0[4], -b0[11], -b0[1], -b0[1], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[8], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[8], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[8], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[8], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[9], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[9], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[9], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[9], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[10], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[10], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[10], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[10], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[11], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[11], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[1], -b0[11], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[1], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[8], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[8], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[8], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[8], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[8], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[8], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[9], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[9], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[9], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[9], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[9], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[9], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[10], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[10], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[10], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[10], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[10], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[10], -b0[11], -b0[11], y1] + 
      2*G[-b0[4], -b0[11], -b0[11], -b0[1], -b0[8], y1] - 
      2*G[-b0[4], -b0[11], -b0[11], -b0[1], -b0[9], y1] - 
      2*G[-b0[4], -b0[11], -b0[11], -b0[1], -b0[10], y1] + 
      2*G[-b0[4], -b0[11], -b0[11], -b0[1], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[8], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[8], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[8], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[8], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[9], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[9], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[9], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[9], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[10], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[10], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[10], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[10], -b0[11], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[11], -b0[8], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[11], -b0[9], y1] + 
      G[-b0[4], -b0[11], -b0[11], -b0[11], -b0[10], y1] - 
      G[-b0[4], -b0[11], -b0[11], -b0[11], -b0[11], y1] - 
      8*G[-b0[5], -b0[1], -b0[1], -b0[1], -b0[8], y1] + 
      8*G[-b0[5], -b0[1], -b0[1], -b0[1], -b0[9], y1] + 
      8*G[-b0[5], -b0[1], -b0[1], -b0[1], -b0[10], y1] - 
      8*G[-b0[5], -b0[1], -b0[1], -b0[1], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[8], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[8], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[8], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[8], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[9], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[9], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[9], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[9], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[10], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[10], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[10], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[10], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[11], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[11], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[1], -b0[11], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[1], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[8], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[8], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[8], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[8], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[8], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[8], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[9], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[9], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[9], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[9], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[9], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[9], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[10], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[10], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[10], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[10], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[10], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[10], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[1], -b0[11], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[1], -b0[11], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[1], -b0[11], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[1], -b0[11], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[1], -b0[11], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[1], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[8], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[8], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[8], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[8], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[8], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[8], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[8], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[8], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[8], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[8], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[9], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[9], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[9], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[9], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[9], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[9], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[9], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[9], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[9], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[9], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[10], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[10], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[10], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[10], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[10], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[10], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[10], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[10], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[10], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[10], -b0[11], -b0[11], -b0[11], y1] + 
      4*G[-b0[5], -b0[11], -b0[1], -b0[1], -b0[8], y1] - 
      4*G[-b0[5], -b0[11], -b0[1], -b0[1], -b0[9], y1] - 
      4*G[-b0[5], -b0[11], -b0[1], -b0[1], -b0[10], y1] + 
      4*G[-b0[5], -b0[11], -b0[1], -b0[1], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[8], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[8], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[8], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[8], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[9], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[9], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[9], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[9], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[10], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[10], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[10], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[10], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[11], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[11], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[1], -b0[11], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[1], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[8], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[8], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[8], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[8], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[8], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[8], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[9], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[9], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[9], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[9], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[9], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[9], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[10], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[10], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[10], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[10], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[10], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[10], -b0[11], -b0[11], y1] - 
      2*G[-b0[5], -b0[11], -b0[11], -b0[1], -b0[8], y1] + 
      2*G[-b0[5], -b0[11], -b0[11], -b0[1], -b0[9], y1] + 
      2*G[-b0[5], -b0[11], -b0[11], -b0[1], -b0[10], y1] - 
      2*G[-b0[5], -b0[11], -b0[11], -b0[1], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[8], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[8], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[8], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[8], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[9], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[9], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[9], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[9], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[10], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[10], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[10], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[10], -b0[11], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[11], -b0[8], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[11], -b0[9], y1] - 
      G[-b0[5], -b0[11], -b0[11], -b0[11], -b0[10], y1] + 
      G[-b0[5], -b0[11], -b0[11], -b0[11], -b0[11], y1] + 
      Zeta[2]*(G[-b0[4], -b0[8], y1] + G[-b0[4], -b0[11], y1] - 
        G[-b0[5], -b0[8], y1] - G[-b0[5], -b0[11], y1])*Log[(1 - x0b)/2] + 
      (2*G[-b0[4], -b0[1], -b0[1], -b0[8], y1] + 
        2*G[-b0[4], -b0[1], -b0[1], -b0[9], y1] + 
        2*G[-b0[4], -b0[1], -b0[1], -b0[10], y1] + 
        2*G[-b0[4], -b0[1], -b0[1], -b0[11], y1] + G[-b0[4], -b0[1], 
         -b0[8], -b0[1], y1] - 3*G[-b0[4], -b0[1], -b0[8], -b0[8], y1] + 
        G[-b0[4], -b0[1], -b0[8], -b0[9], y1] + G[-b0[4], -b0[1], -b0[8], 
         -b0[10], y1] - 3*G[-b0[4], -b0[1], -b0[8], -b0[11], y1] + 
        3*G[-b0[4], -b0[1], -b0[9], -b0[1], y1] - G[-b0[4], -b0[1], -b0[9], 
         -b0[9], y1] - G[-b0[4], -b0[1], -b0[9], -b0[10], y1] + 
        3*G[-b0[4], -b0[1], -b0[10], -b0[1], y1] - G[-b0[4], -b0[1], 
         -b0[10], -b0[9], y1] - G[-b0[4], -b0[1], -b0[10], -b0[10], y1] + 
        G[-b0[4], -b0[1], -b0[11], -b0[1], y1] - 
        3*G[-b0[4], -b0[1], -b0[11], -b0[8], y1] + G[-b0[4], -b0[1], 
         -b0[11], -b0[9], y1] + G[-b0[4], -b0[1], -b0[11], -b0[10], y1] - 
        3*G[-b0[4], -b0[1], -b0[11], -b0[11], y1] + G[-b0[4], -b0[8], 
         -b0[1], -b0[1], y1] - 3*G[-b0[4], -b0[8], -b0[1], -b0[8], y1] + 
        G[-b0[4], -b0[8], -b0[1], -b0[9], y1] + G[-b0[4], -b0[8], -b0[1], 
         -b0[10], y1] - 3*G[-b0[4], -b0[8], -b0[1], -b0[11], y1] - 
        3*G[-b0[4], -b0[8], -b0[8], -b0[1], y1] + G[-b0[4], -b0[8], -b0[8], 
         -b0[8], y1] + G[-b0[4], -b0[8], -b0[8], -b0[9], y1] + 
        G[-b0[4], -b0[8], -b0[8], -b0[10], y1] + G[-b0[4], -b0[8], -b0[8], 
         -b0[11], y1] + G[-b0[4], -b0[8], -b0[9], -b0[8], y1] + 
        G[-b0[4], -b0[8], -b0[9], -b0[9], y1] + G[-b0[4], -b0[8], -b0[9], 
         -b0[10], y1] + G[-b0[4], -b0[8], -b0[9], -b0[11], y1] + 
        G[-b0[4], -b0[8], -b0[10], -b0[8], y1] + G[-b0[4], -b0[8], -b0[10], 
         -b0[9], y1] + G[-b0[4], -b0[8], -b0[10], -b0[10], y1] + 
        G[-b0[4], -b0[8], -b0[10], -b0[11], y1] - 
        3*G[-b0[4], -b0[8], -b0[11], -b0[1], y1] + G[-b0[4], -b0[8], 
         -b0[11], -b0[8], y1] + G[-b0[4], -b0[8], -b0[11], -b0[9], y1] + 
        G[-b0[4], -b0[8], -b0[11], -b0[10], y1] + G[-b0[4], -b0[8], 
         -b0[11], -b0[11], y1] + 3*G[-b0[4], -b0[9], -b0[1], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[1], -b0[9], y1] - G[-b0[4], -b0[9], -b0[1], 
         -b0[10], y1] + G[-b0[4], -b0[9], -b0[8], -b0[8], y1] + 
        G[-b0[4], -b0[9], -b0[8], -b0[9], y1] + G[-b0[4], -b0[9], -b0[8], 
         -b0[10], y1] + G[-b0[4], -b0[9], -b0[8], -b0[11], y1] - 
        G[-b0[4], -b0[9], -b0[9], -b0[1], y1] + G[-b0[4], -b0[9], -b0[9], 
         -b0[8], y1] + G[-b0[4], -b0[9], -b0[9], -b0[9], y1] + 
        G[-b0[4], -b0[9], -b0[9], -b0[10], y1] + G[-b0[4], -b0[9], -b0[9], 
         -b0[11], y1] - G[-b0[4], -b0[9], -b0[10], -b0[1], y1] + 
        G[-b0[4], -b0[9], -b0[10], -b0[8], y1] + G[-b0[4], -b0[9], -b0[10], 
         -b0[9], y1] + G[-b0[4], -b0[9], -b0[10], -b0[10], y1] + 
        G[-b0[4], -b0[9], -b0[10], -b0[11], y1] + G[-b0[4], -b0[9], 
         -b0[11], -b0[8], y1] + G[-b0[4], -b0[9], -b0[11], -b0[9], y1] + 
        G[-b0[4], -b0[9], -b0[11], -b0[10], y1] + G[-b0[4], -b0[9], 
         -b0[11], -b0[11], y1] + 3*G[-b0[4], -b0[10], -b0[1], -b0[1], y1] - 
        G[-b0[4], -b0[10], -b0[1], -b0[9], y1] - G[-b0[4], -b0[10], -b0[1], 
         -b0[10], y1] + G[-b0[4], -b0[10], -b0[8], -b0[8], y1] + 
        G[-b0[4], -b0[10], -b0[8], -b0[9], y1] + G[-b0[4], -b0[10], -b0[8], 
         -b0[10], y1] + G[-b0[4], -b0[10], -b0[8], -b0[11], y1] - 
        G[-b0[4], -b0[10], -b0[9], -b0[1], y1] + G[-b0[4], -b0[10], -b0[9], 
         -b0[8], y1] + G[-b0[4], -b0[10], -b0[9], -b0[9], y1] + 
        G[-b0[4], -b0[10], -b0[9], -b0[10], y1] + G[-b0[4], -b0[10], 
         -b0[9], -b0[11], y1] - G[-b0[4], -b0[10], -b0[10], -b0[1], y1] + 
        G[-b0[4], -b0[10], -b0[10], -b0[8], y1] + G[-b0[4], -b0[10], 
         -b0[10], -b0[9], y1] + G[-b0[4], -b0[10], -b0[10], -b0[10], y1] + 
        G[-b0[4], -b0[10], -b0[10], -b0[11], y1] + G[-b0[4], -b0[10], 
         -b0[11], -b0[8], y1] + G[-b0[4], -b0[10], -b0[11], -b0[9], y1] + 
        G[-b0[4], -b0[10], -b0[11], -b0[10], y1] + G[-b0[4], -b0[10], 
         -b0[11], -b0[11], y1] + G[-b0[4], -b0[11], -b0[1], -b0[1], y1] - 
        3*G[-b0[4], -b0[11], -b0[1], -b0[8], y1] + G[-b0[4], -b0[11], 
         -b0[1], -b0[9], y1] + G[-b0[4], -b0[11], -b0[1], -b0[10], y1] - 
        3*G[-b0[4], -b0[11], -b0[1], -b0[11], y1] - 
        3*G[-b0[4], -b0[11], -b0[8], -b0[1], y1] + G[-b0[4], -b0[11], 
         -b0[8], -b0[8], y1] + G[-b0[4], -b0[11], -b0[8], -b0[9], y1] + 
        G[-b0[4], -b0[11], -b0[8], -b0[10], y1] + G[-b0[4], -b0[11], 
         -b0[8], -b0[11], y1] + G[-b0[4], -b0[11], -b0[9], -b0[8], y1] + 
        G[-b0[4], -b0[11], -b0[9], -b0[9], y1] + G[-b0[4], -b0[11], -b0[9], 
         -b0[10], y1] + G[-b0[4], -b0[11], -b0[9], -b0[11], y1] + 
        G[-b0[4], -b0[11], -b0[10], -b0[8], y1] + G[-b0[4], -b0[11], 
         -b0[10], -b0[9], y1] + G[-b0[4], -b0[11], -b0[10], -b0[10], y1] + 
        G[-b0[4], -b0[11], -b0[10], -b0[11], y1] - 
        3*G[-b0[4], -b0[11], -b0[11], -b0[1], y1] + G[-b0[4], -b0[11], 
         -b0[11], -b0[8], y1] + G[-b0[4], -b0[11], -b0[11], -b0[9], y1] + 
        G[-b0[4], -b0[11], -b0[11], -b0[10], y1] + G[-b0[4], -b0[11], 
         -b0[11], -b0[11], y1] - 2*G[-b0[5], -b0[1], -b0[1], -b0[8], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], -b0[9], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], -b0[10], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], -b0[11], y1] - G[-b0[5], -b0[1], 
         -b0[8], -b0[1], y1] + 3*G[-b0[5], -b0[1], -b0[8], -b0[8], y1] - 
        G[-b0[5], -b0[1], -b0[8], -b0[9], y1] - G[-b0[5], -b0[1], -b0[8], 
         -b0[10], y1] + 3*G[-b0[5], -b0[1], -b0[8], -b0[11], y1] - 
        3*G[-b0[5], -b0[1], -b0[9], -b0[1], y1] + G[-b0[5], -b0[1], -b0[9], 
         -b0[9], y1] + G[-b0[5], -b0[1], -b0[9], -b0[10], y1] - 
        3*G[-b0[5], -b0[1], -b0[10], -b0[1], y1] + G[-b0[5], -b0[1], 
         -b0[10], -b0[9], y1] + G[-b0[5], -b0[1], -b0[10], -b0[10], y1] - 
        G[-b0[5], -b0[1], -b0[11], -b0[1], y1] + 
        3*G[-b0[5], -b0[1], -b0[11], -b0[8], y1] - G[-b0[5], -b0[1], 
         -b0[11], -b0[9], y1] - G[-b0[5], -b0[1], -b0[11], -b0[10], y1] + 
        3*G[-b0[5], -b0[1], -b0[11], -b0[11], y1] - G[-b0[5], -b0[8], 
         -b0[1], -b0[1], y1] + 3*G[-b0[5], -b0[8], -b0[1], -b0[8], y1] - 
        G[-b0[5], -b0[8], -b0[1], -b0[9], y1] - G[-b0[5], -b0[8], -b0[1], 
         -b0[10], y1] + 3*G[-b0[5], -b0[8], -b0[1], -b0[11], y1] + 
        3*G[-b0[5], -b0[8], -b0[8], -b0[1], y1] - G[-b0[5], -b0[8], -b0[8], 
         -b0[8], y1] - G[-b0[5], -b0[8], -b0[8], -b0[9], y1] - 
        G[-b0[5], -b0[8], -b0[8], -b0[10], y1] - G[-b0[5], -b0[8], -b0[8], 
         -b0[11], y1] - G[-b0[5], -b0[8], -b0[9], -b0[8], y1] - 
        G[-b0[5], -b0[8], -b0[9], -b0[9], y1] - G[-b0[5], -b0[8], -b0[9], 
         -b0[10], y1] - G[-b0[5], -b0[8], -b0[9], -b0[11], y1] - 
        G[-b0[5], -b0[8], -b0[10], -b0[8], y1] - G[-b0[5], -b0[8], -b0[10], 
         -b0[9], y1] - G[-b0[5], -b0[8], -b0[10], -b0[10], y1] - 
        G[-b0[5], -b0[8], -b0[10], -b0[11], y1] + 
        3*G[-b0[5], -b0[8], -b0[11], -b0[1], y1] - G[-b0[5], -b0[8], 
         -b0[11], -b0[8], y1] - G[-b0[5], -b0[8], -b0[11], -b0[9], y1] - 
        G[-b0[5], -b0[8], -b0[11], -b0[10], y1] - G[-b0[5], -b0[8], 
         -b0[11], -b0[11], y1] - 3*G[-b0[5], -b0[9], -b0[1], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[1], -b0[9], y1] + G[-b0[5], -b0[9], -b0[1], 
         -b0[10], y1] - G[-b0[5], -b0[9], -b0[8], -b0[8], y1] - 
        G[-b0[5], -b0[9], -b0[8], -b0[9], y1] - G[-b0[5], -b0[9], -b0[8], 
         -b0[10], y1] - G[-b0[5], -b0[9], -b0[8], -b0[11], y1] + 
        G[-b0[5], -b0[9], -b0[9], -b0[1], y1] - G[-b0[5], -b0[9], -b0[9], 
         -b0[8], y1] - G[-b0[5], -b0[9], -b0[9], -b0[9], y1] - 
        G[-b0[5], -b0[9], -b0[9], -b0[10], y1] - G[-b0[5], -b0[9], -b0[9], 
         -b0[11], y1] + G[-b0[5], -b0[9], -b0[10], -b0[1], y1] - 
        G[-b0[5], -b0[9], -b0[10], -b0[8], y1] - G[-b0[5], -b0[9], -b0[10], 
         -b0[9], y1] - G[-b0[5], -b0[9], -b0[10], -b0[10], y1] - 
        G[-b0[5], -b0[9], -b0[10], -b0[11], y1] - G[-b0[5], -b0[9], 
         -b0[11], -b0[8], y1] - G[-b0[5], -b0[9], -b0[11], -b0[9], y1] - 
        G[-b0[5], -b0[9], -b0[11], -b0[10], y1] - G[-b0[5], -b0[9], 
         -b0[11], -b0[11], y1] - 3*G[-b0[5], -b0[10], -b0[1], -b0[1], y1] + 
        G[-b0[5], -b0[10], -b0[1], -b0[9], y1] + G[-b0[5], -b0[10], -b0[1], 
         -b0[10], y1] - G[-b0[5], -b0[10], -b0[8], -b0[8], y1] - 
        G[-b0[5], -b0[10], -b0[8], -b0[9], y1] - G[-b0[5], -b0[10], -b0[8], 
         -b0[10], y1] - G[-b0[5], -b0[10], -b0[8], -b0[11], y1] + 
        G[-b0[5], -b0[10], -b0[9], -b0[1], y1] - G[-b0[5], -b0[10], -b0[9], 
         -b0[8], y1] - G[-b0[5], -b0[10], -b0[9], -b0[9], y1] - 
        G[-b0[5], -b0[10], -b0[9], -b0[10], y1] - G[-b0[5], -b0[10], 
         -b0[9], -b0[11], y1] + G[-b0[5], -b0[10], -b0[10], -b0[1], y1] - 
        G[-b0[5], -b0[10], -b0[10], -b0[8], y1] - G[-b0[5], -b0[10], 
         -b0[10], -b0[9], y1] - G[-b0[5], -b0[10], -b0[10], -b0[10], y1] - 
        G[-b0[5], -b0[10], -b0[10], -b0[11], y1] - G[-b0[5], -b0[10], 
         -b0[11], -b0[8], y1] - G[-b0[5], -b0[10], -b0[11], -b0[9], y1] - 
        G[-b0[5], -b0[10], -b0[11], -b0[10], y1] - G[-b0[5], -b0[10], 
         -b0[11], -b0[11], y1] - G[-b0[5], -b0[11], -b0[1], -b0[1], y1] + 
        3*G[-b0[5], -b0[11], -b0[1], -b0[8], y1] - G[-b0[5], -b0[11], 
         -b0[1], -b0[9], y1] - G[-b0[5], -b0[11], -b0[1], -b0[10], y1] + 
        3*G[-b0[5], -b0[11], -b0[1], -b0[11], y1] + 
        3*G[-b0[5], -b0[11], -b0[8], -b0[1], y1] - G[-b0[5], -b0[11], 
         -b0[8], -b0[8], y1] - G[-b0[5], -b0[11], -b0[8], -b0[9], y1] - 
        G[-b0[5], -b0[11], -b0[8], -b0[10], y1] - G[-b0[5], -b0[11], 
         -b0[8], -b0[11], y1] - G[-b0[5], -b0[11], -b0[9], -b0[8], y1] - 
        G[-b0[5], -b0[11], -b0[9], -b0[9], y1] - G[-b0[5], -b0[11], -b0[9], 
         -b0[10], y1] - G[-b0[5], -b0[11], -b0[9], -b0[11], y1] - 
        G[-b0[5], -b0[11], -b0[10], -b0[8], y1] - G[-b0[5], -b0[11], 
         -b0[10], -b0[9], y1] - G[-b0[5], -b0[11], -b0[10], -b0[10], y1] - 
        G[-b0[5], -b0[11], -b0[10], -b0[11], y1] + 
        3*G[-b0[5], -b0[11], -b0[11], -b0[1], y1] - G[-b0[5], -b0[11], 
         -b0[11], -b0[8], y1] - G[-b0[5], -b0[11], -b0[11], -b0[9], y1] - 
        G[-b0[5], -b0[11], -b0[11], -b0[10], y1] - G[-b0[5], -b0[11], 
         -b0[11], -b0[11], y1])*Log[(1 - x0b)/2] + 
      ((-2*G[-b0[4], -b0[1], -b0[9], y1] - 2*G[-b0[4], -b0[1], -b0[10], 
           y1] + G[-b0[4], -b0[8], -b0[8], y1] + G[-b0[4], -b0[8], -b0[11], 
          y1] - 2*G[-b0[4], -b0[9], -b0[1], y1] + G[-b0[4], -b0[9], -b0[9], 
          y1] + G[-b0[4], -b0[9], -b0[10], y1] - 
         2*G[-b0[4], -b0[10], -b0[1], y1] + G[-b0[4], -b0[10], -b0[9], 
          y1] + G[-b0[4], -b0[10], -b0[10], y1] + G[-b0[4], -b0[11], 
          -b0[8], y1] + G[-b0[4], -b0[11], -b0[11], y1] + 
         2*G[-b0[5], -b0[1], -b0[9], y1] + 2*G[-b0[5], -b0[1], -b0[10], 
           y1] - G[-b0[5], -b0[8], -b0[8], y1] - G[-b0[5], -b0[8], -b0[11], 
          y1] + 2*G[-b0[5], -b0[9], -b0[1], y1] - G[-b0[5], -b0[9], -b0[9], 
          y1] - G[-b0[5], -b0[9], -b0[10], y1] + 
         2*G[-b0[5], -b0[10], -b0[1], y1] - G[-b0[5], -b0[10], -b0[9], 
          y1] - G[-b0[5], -b0[10], -b0[10], y1] - G[-b0[5], -b0[11], 
          -b0[8], y1] - G[-b0[5], -b0[11], -b0[11], y1])*
        Log[(1 - x0b)/2]^2)/2 + 
      ((G[-b0[4], -b0[9], y1] + G[-b0[4], -b0[10], y1] - 
         G[-b0[5], -b0[9], y1] - G[-b0[5], -b0[10], y1])*
        Log[(1 - x0b)/2]^3)/6 - (5*Zeta[3]*(G[-b0[4], y1] - G[-b0[5], y1])*
        Log[(1 - x0b)/(1 + x0b)])/3 + Zeta[2]*(-G[-b0[4], -b0[1], y1] + 
        G[-b0[5], -b0[1], y1])*Log[(1 - x0b)/(1 + x0b)] + 
      (-8*G[-b0[4], -b0[1], -b0[1], -b0[1], y1] + 
        2*G[-b0[4], -b0[1], -b0[1], -b0[8], y1] + 
        2*G[-b0[4], -b0[1], -b0[1], -b0[9], y1] + 
        2*G[-b0[4], -b0[1], -b0[1], -b0[10], y1] + 
        2*G[-b0[4], -b0[1], -b0[1], -b0[11], y1] - G[-b0[4], -b0[1], 
         -b0[8], -b0[9], y1] - G[-b0[4], -b0[1], -b0[8], -b0[10], y1] - 
        G[-b0[4], -b0[1], -b0[9], -b0[8], y1] - G[-b0[4], -b0[1], -b0[9], 
         -b0[11], y1] - G[-b0[4], -b0[1], -b0[10], -b0[8], y1] - 
        G[-b0[4], -b0[1], -b0[10], -b0[11], y1] - G[-b0[4], -b0[1], 
         -b0[11], -b0[9], y1] - G[-b0[4], -b0[1], -b0[11], -b0[10], y1] - 
        G[-b0[4], -b0[8], -b0[1], -b0[9], y1] - G[-b0[4], -b0[8], -b0[1], 
         -b0[10], y1] - 2*G[-b0[4], -b0[8], -b0[9], -b0[1], y1] - 
        2*G[-b0[4], -b0[8], -b0[10], -b0[1], y1] - G[-b0[4], -b0[9], 
         -b0[1], -b0[8], y1] - G[-b0[4], -b0[9], -b0[1], -b0[11], y1] - 
        2*G[-b0[4], -b0[9], -b0[8], -b0[1], y1] - 
        2*G[-b0[4], -b0[9], -b0[11], -b0[1], y1] - G[-b0[4], -b0[10], 
         -b0[1], -b0[8], y1] - G[-b0[4], -b0[10], -b0[1], -b0[11], y1] - 
        2*G[-b0[4], -b0[10], -b0[8], -b0[1], y1] - 
        2*G[-b0[4], -b0[10], -b0[11], -b0[1], y1] - G[-b0[4], -b0[11], 
         -b0[1], -b0[9], y1] - G[-b0[4], -b0[11], -b0[1], -b0[10], y1] - 
        2*G[-b0[4], -b0[11], -b0[9], -b0[1], y1] - 
        2*G[-b0[4], -b0[11], -b0[10], -b0[1], y1] + 
        8*G[-b0[5], -b0[1], -b0[1], -b0[1], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], -b0[8], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], -b0[9], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], -b0[10], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], -b0[11], y1] + G[-b0[5], -b0[1], 
         -b0[8], -b0[9], y1] + G[-b0[5], -b0[1], -b0[8], -b0[10], y1] + 
        G[-b0[5], -b0[1], -b0[9], -b0[8], y1] + G[-b0[5], -b0[1], -b0[9], 
         -b0[11], y1] + G[-b0[5], -b0[1], -b0[10], -b0[8], y1] + 
        G[-b0[5], -b0[1], -b0[10], -b0[11], y1] + G[-b0[5], -b0[1], 
         -b0[11], -b0[9], y1] + G[-b0[5], -b0[1], -b0[11], -b0[10], y1] + 
        G[-b0[5], -b0[8], -b0[1], -b0[9], y1] + G[-b0[5], -b0[8], -b0[1], 
         -b0[10], y1] + 2*G[-b0[5], -b0[8], -b0[9], -b0[1], y1] + 
        2*G[-b0[5], -b0[8], -b0[10], -b0[1], y1] + G[-b0[5], -b0[9], 
         -b0[1], -b0[8], y1] + G[-b0[5], -b0[9], -b0[1], -b0[11], y1] + 
        2*G[-b0[5], -b0[9], -b0[8], -b0[1], y1] + 
        2*G[-b0[5], -b0[9], -b0[11], -b0[1], y1] + G[-b0[5], -b0[10], 
         -b0[1], -b0[8], y1] + G[-b0[5], -b0[10], -b0[1], -b0[11], y1] + 
        2*G[-b0[5], -b0[10], -b0[8], -b0[1], y1] + 
        2*G[-b0[5], -b0[10], -b0[11], -b0[1], y1] + G[-b0[5], -b0[11], 
         -b0[1], -b0[9], y1] + G[-b0[5], -b0[11], -b0[1], -b0[10], y1] + 
        2*G[-b0[5], -b0[11], -b0[9], -b0[1], y1] + 
        2*G[-b0[5], -b0[11], -b0[10], -b0[1], y1])*
       Log[(1 - x0b)/(1 + x0b)] + 
      (G[-b0[4], -b0[1], -b0[9], -b0[1], y1] + G[-b0[4], -b0[1], -b0[10], 
         -b0[1], y1] + G[-b0[4], -b0[9], -b0[1], -b0[1], y1] + 
        G[-b0[4], -b0[10], -b0[1], -b0[1], y1] - G[-b0[5], -b0[1], -b0[9], 
         -b0[1], y1] - G[-b0[5], -b0[1], -b0[10], -b0[1], y1] - 
        G[-b0[5], -b0[9], -b0[1], -b0[1], y1] - G[-b0[5], -b0[10], -b0[1], 
         -b0[1], y1])*(Log[(1 - x0b)/2] - 3*Log[(1 + x0b)/2]) + 
      (-G[-b0[4], -b0[1], -b0[9], -b0[8], y1] - G[-b0[4], -b0[1], -b0[9], 
         -b0[11], y1] - G[-b0[4], -b0[1], -b0[10], -b0[8], y1] - 
        G[-b0[4], -b0[1], -b0[10], -b0[11], y1] - G[-b0[4], -b0[9], -b0[1], 
         -b0[8], y1] - G[-b0[4], -b0[9], -b0[1], -b0[11], y1] - 
        G[-b0[4], -b0[10], -b0[1], -b0[8], y1] - G[-b0[4], -b0[10], -b0[1], 
         -b0[11], y1] + G[-b0[5], -b0[1], -b0[9], -b0[8], y1] + 
        G[-b0[5], -b0[1], -b0[9], -b0[11], y1] + G[-b0[5], -b0[1], -b0[10], 
         -b0[8], y1] + G[-b0[5], -b0[1], -b0[10], -b0[11], y1] + 
        G[-b0[5], -b0[9], -b0[1], -b0[8], y1] + G[-b0[5], -b0[9], -b0[1], 
         -b0[11], y1] + G[-b0[5], -b0[10], -b0[1], -b0[8], y1] + 
        G[-b0[5], -b0[10], -b0[1], -b0[11], y1])*(Log[(1 - x0b)/2] - 
        2*Log[(1 + x0b)/2]) + (-G[-b0[4], -b0[1], -b0[8], -b0[9], y1] - 
        G[-b0[4], -b0[1], -b0[8], -b0[10], y1] - G[-b0[4], -b0[1], -b0[11], 
         -b0[9], y1] - G[-b0[4], -b0[1], -b0[11], -b0[10], y1] - 
        G[-b0[4], -b0[8], -b0[1], -b0[9], y1] - G[-b0[4], -b0[8], -b0[1], 
         -b0[10], y1] - G[-b0[4], -b0[11], -b0[1], -b0[9], y1] - 
        G[-b0[4], -b0[11], -b0[1], -b0[10], y1] + G[-b0[5], -b0[1], -b0[8], 
         -b0[9], y1] + G[-b0[5], -b0[1], -b0[8], -b0[10], y1] + 
        G[-b0[5], -b0[1], -b0[11], -b0[9], y1] + G[-b0[5], -b0[1], -b0[11], 
         -b0[10], y1] + G[-b0[5], -b0[8], -b0[1], -b0[9], y1] + 
        G[-b0[5], -b0[8], -b0[1], -b0[10], y1] + G[-b0[5], -b0[11], -b0[1], 
         -b0[9], y1] + G[-b0[5], -b0[11], -b0[1], -b0[10], y1])*
       (2*Log[(1 - x0b)/2] - Log[(1 + x0b)/2]) + 
      (G[-b0[4], -b0[1], -b0[8], -b0[1], y1] + G[-b0[4], -b0[1], -b0[11], 
         -b0[1], y1] + G[-b0[4], -b0[8], -b0[1], -b0[1], y1] + 
        G[-b0[4], -b0[11], -b0[1], -b0[1], y1] - G[-b0[5], -b0[1], -b0[8], 
         -b0[1], y1] - G[-b0[5], -b0[1], -b0[11], -b0[1], y1] - 
        G[-b0[5], -b0[8], -b0[1], -b0[1], y1] - G[-b0[5], -b0[11], -b0[1], 
         -b0[1], y1])*(3*Log[(1 - x0b)/2] - Log[(1 + x0b)/2]) + 
      Zeta[2]*(-G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] + 
        G[-b0[5], -b0[9], y1] + G[-b0[5], -b0[10], y1])*Log[(1 + x0b)/2] + 
      (-2*G[-b0[4], -b0[1], -b0[1], -b0[8], y1] - 
        2*G[-b0[4], -b0[1], -b0[1], -b0[9], y1] - 
        2*G[-b0[4], -b0[1], -b0[1], -b0[10], y1] - 
        2*G[-b0[4], -b0[1], -b0[1], -b0[11], y1] - 
        3*G[-b0[4], -b0[1], -b0[8], -b0[1], y1] + G[-b0[4], -b0[1], -b0[8], 
         -b0[8], y1] + G[-b0[4], -b0[1], -b0[8], -b0[11], y1] - 
        G[-b0[4], -b0[1], -b0[9], -b0[1], y1] - G[-b0[4], -b0[1], -b0[9], 
         -b0[8], y1] + 3*G[-b0[4], -b0[1], -b0[9], -b0[9], y1] + 
        3*G[-b0[4], -b0[1], -b0[9], -b0[10], y1] - G[-b0[4], -b0[1], 
         -b0[9], -b0[11], y1] - G[-b0[4], -b0[1], -b0[10], -b0[1], y1] - 
        G[-b0[4], -b0[1], -b0[10], -b0[8], y1] + 
        3*G[-b0[4], -b0[1], -b0[10], -b0[9], y1] + 
        3*G[-b0[4], -b0[1], -b0[10], -b0[10], y1] - G[-b0[4], -b0[1], 
         -b0[10], -b0[11], y1] - 3*G[-b0[4], -b0[1], -b0[11], -b0[1], y1] + 
        G[-b0[4], -b0[1], -b0[11], -b0[8], y1] + G[-b0[4], -b0[1], -b0[11], 
         -b0[11], y1] - 3*G[-b0[4], -b0[8], -b0[1], -b0[1], y1] + 
        G[-b0[4], -b0[8], -b0[1], -b0[8], y1] + G[-b0[4], -b0[8], -b0[1], 
         -b0[11], y1] + G[-b0[4], -b0[8], -b0[8], -b0[1], y1] - 
        G[-b0[4], -b0[8], -b0[8], -b0[8], y1] - G[-b0[4], -b0[8], -b0[8], 
         -b0[9], y1] - G[-b0[4], -b0[8], -b0[8], -b0[10], y1] - 
        G[-b0[4], -b0[8], -b0[8], -b0[11], y1] - G[-b0[4], -b0[8], -b0[9], 
         -b0[8], y1] - G[-b0[4], -b0[8], -b0[9], -b0[9], y1] - 
        G[-b0[4], -b0[8], -b0[9], -b0[10], y1] - G[-b0[4], -b0[8], -b0[9], 
         -b0[11], y1] - G[-b0[4], -b0[8], -b0[10], -b0[8], y1] - 
        G[-b0[4], -b0[8], -b0[10], -b0[9], y1] - G[-b0[4], -b0[8], -b0[10], 
         -b0[10], y1] - G[-b0[4], -b0[8], -b0[10], -b0[11], y1] + 
        G[-b0[4], -b0[8], -b0[11], -b0[1], y1] - G[-b0[4], -b0[8], -b0[11], 
         -b0[8], y1] - G[-b0[4], -b0[8], -b0[11], -b0[9], y1] - 
        G[-b0[4], -b0[8], -b0[11], -b0[10], y1] - G[-b0[4], -b0[8], 
         -b0[11], -b0[11], y1] - G[-b0[4], -b0[9], -b0[1], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[1], -b0[8], y1] + 
        3*G[-b0[4], -b0[9], -b0[1], -b0[9], y1] + 
        3*G[-b0[4], -b0[9], -b0[1], -b0[10], y1] - G[-b0[4], -b0[9], 
         -b0[1], -b0[11], y1] - G[-b0[4], -b0[9], -b0[8], -b0[8], y1] - 
        G[-b0[4], -b0[9], -b0[8], -b0[9], y1] - G[-b0[4], -b0[9], -b0[8], 
         -b0[10], y1] - G[-b0[4], -b0[9], -b0[8], -b0[11], y1] + 
        3*G[-b0[4], -b0[9], -b0[9], -b0[1], y1] - G[-b0[4], -b0[9], -b0[9], 
         -b0[8], y1] - G[-b0[4], -b0[9], -b0[9], -b0[9], y1] - 
        G[-b0[4], -b0[9], -b0[9], -b0[10], y1] - G[-b0[4], -b0[9], -b0[9], 
         -b0[11], y1] + 3*G[-b0[4], -b0[9], -b0[10], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[10], -b0[8], y1] - G[-b0[4], -b0[9], -b0[10], 
         -b0[9], y1] - G[-b0[4], -b0[9], -b0[10], -b0[10], y1] - 
        G[-b0[4], -b0[9], -b0[10], -b0[11], y1] - G[-b0[4], -b0[9], 
         -b0[11], -b0[8], y1] - G[-b0[4], -b0[9], -b0[11], -b0[9], y1] - 
        G[-b0[4], -b0[9], -b0[11], -b0[10], y1] - G[-b0[4], -b0[9], 
         -b0[11], -b0[11], y1] - G[-b0[4], -b0[10], -b0[1], -b0[1], y1] - 
        G[-b0[4], -b0[10], -b0[1], -b0[8], y1] + 
        3*G[-b0[4], -b0[10], -b0[1], -b0[9], y1] + 
        3*G[-b0[4], -b0[10], -b0[1], -b0[10], y1] - G[-b0[4], -b0[10], 
         -b0[1], -b0[11], y1] - G[-b0[4], -b0[10], -b0[8], -b0[8], y1] - 
        G[-b0[4], -b0[10], -b0[8], -b0[9], y1] - G[-b0[4], -b0[10], -b0[8], 
         -b0[10], y1] - G[-b0[4], -b0[10], -b0[8], -b0[11], y1] + 
        3*G[-b0[4], -b0[10], -b0[9], -b0[1], y1] - G[-b0[4], -b0[10], 
         -b0[9], -b0[8], y1] - G[-b0[4], -b0[10], -b0[9], -b0[9], y1] - 
        G[-b0[4], -b0[10], -b0[9], -b0[10], y1] - G[-b0[4], -b0[10], 
         -b0[9], -b0[11], y1] + 3*G[-b0[4], -b0[10], -b0[10], -b0[1], y1] - 
        G[-b0[4], -b0[10], -b0[10], -b0[8], y1] - G[-b0[4], -b0[10], 
         -b0[10], -b0[9], y1] - G[-b0[4], -b0[10], -b0[10], -b0[10], y1] - 
        G[-b0[4], -b0[10], -b0[10], -b0[11], y1] - G[-b0[4], -b0[10], 
         -b0[11], -b0[8], y1] - G[-b0[4], -b0[10], -b0[11], -b0[9], y1] - 
        G[-b0[4], -b0[10], -b0[11], -b0[10], y1] - G[-b0[4], -b0[10], 
         -b0[11], -b0[11], y1] - 3*G[-b0[4], -b0[11], -b0[1], -b0[1], y1] + 
        G[-b0[4], -b0[11], -b0[1], -b0[8], y1] + G[-b0[4], -b0[11], -b0[1], 
         -b0[11], y1] + G[-b0[4], -b0[11], -b0[8], -b0[1], y1] - 
        G[-b0[4], -b0[11], -b0[8], -b0[8], y1] - G[-b0[4], -b0[11], -b0[8], 
         -b0[9], y1] - G[-b0[4], -b0[11], -b0[8], -b0[10], y1] - 
        G[-b0[4], -b0[11], -b0[8], -b0[11], y1] - G[-b0[4], -b0[11], 
         -b0[9], -b0[8], y1] - G[-b0[4], -b0[11], -b0[9], -b0[9], y1] - 
        G[-b0[4], -b0[11], -b0[9], -b0[10], y1] - G[-b0[4], -b0[11], 
         -b0[9], -b0[11], y1] - G[-b0[4], -b0[11], -b0[10], -b0[8], y1] - 
        G[-b0[4], -b0[11], -b0[10], -b0[9], y1] - G[-b0[4], -b0[11], 
         -b0[10], -b0[10], y1] - G[-b0[4], -b0[11], -b0[10], -b0[11], y1] + 
        G[-b0[4], -b0[11], -b0[11], -b0[1], y1] - G[-b0[4], -b0[11], 
         -b0[11], -b0[8], y1] - G[-b0[4], -b0[11], -b0[11], -b0[9], y1] - 
        G[-b0[4], -b0[11], -b0[11], -b0[10], y1] - G[-b0[4], -b0[11], 
         -b0[11], -b0[11], y1] + 2*G[-b0[5], -b0[1], -b0[1], -b0[8], y1] + 
        2*G[-b0[5], -b0[1], -b0[1], -b0[9], y1] + 
        2*G[-b0[5], -b0[1], -b0[1], -b0[10], y1] + 
        2*G[-b0[5], -b0[1], -b0[1], -b0[11], y1] + 
        3*G[-b0[5], -b0[1], -b0[8], -b0[1], y1] - G[-b0[5], -b0[1], -b0[8], 
         -b0[8], y1] - G[-b0[5], -b0[1], -b0[8], -b0[11], y1] + 
        G[-b0[5], -b0[1], -b0[9], -b0[1], y1] + G[-b0[5], -b0[1], -b0[9], 
         -b0[8], y1] - 3*G[-b0[5], -b0[1], -b0[9], -b0[9], y1] - 
        3*G[-b0[5], -b0[1], -b0[9], -b0[10], y1] + G[-b0[5], -b0[1], 
         -b0[9], -b0[11], y1] + G[-b0[5], -b0[1], -b0[10], -b0[1], y1] + 
        G[-b0[5], -b0[1], -b0[10], -b0[8], y1] - 
        3*G[-b0[5], -b0[1], -b0[10], -b0[9], y1] - 
        3*G[-b0[5], -b0[1], -b0[10], -b0[10], y1] + G[-b0[5], -b0[1], 
         -b0[10], -b0[11], y1] + 3*G[-b0[5], -b0[1], -b0[11], -b0[1], y1] - 
        G[-b0[5], -b0[1], -b0[11], -b0[8], y1] - G[-b0[5], -b0[1], -b0[11], 
         -b0[11], y1] + 3*G[-b0[5], -b0[8], -b0[1], -b0[1], y1] - 
        G[-b0[5], -b0[8], -b0[1], -b0[8], y1] - G[-b0[5], -b0[8], -b0[1], 
         -b0[11], y1] - G[-b0[5], -b0[8], -b0[8], -b0[1], y1] + 
        G[-b0[5], -b0[8], -b0[8], -b0[8], y1] + G[-b0[5], -b0[8], -b0[8], 
         -b0[9], y1] + G[-b0[5], -b0[8], -b0[8], -b0[10], y1] + 
        G[-b0[5], -b0[8], -b0[8], -b0[11], y1] + G[-b0[5], -b0[8], -b0[9], 
         -b0[8], y1] + G[-b0[5], -b0[8], -b0[9], -b0[9], y1] + 
        G[-b0[5], -b0[8], -b0[9], -b0[10], y1] + G[-b0[5], -b0[8], -b0[9], 
         -b0[11], y1] + G[-b0[5], -b0[8], -b0[10], -b0[8], y1] + 
        G[-b0[5], -b0[8], -b0[10], -b0[9], y1] + G[-b0[5], -b0[8], -b0[10], 
         -b0[10], y1] + G[-b0[5], -b0[8], -b0[10], -b0[11], y1] - 
        G[-b0[5], -b0[8], -b0[11], -b0[1], y1] + G[-b0[5], -b0[8], -b0[11], 
         -b0[8], y1] + G[-b0[5], -b0[8], -b0[11], -b0[9], y1] + 
        G[-b0[5], -b0[8], -b0[11], -b0[10], y1] + G[-b0[5], -b0[8], 
         -b0[11], -b0[11], y1] + G[-b0[5], -b0[9], -b0[1], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[1], -b0[8], y1] - 
        3*G[-b0[5], -b0[9], -b0[1], -b0[9], y1] - 
        3*G[-b0[5], -b0[9], -b0[1], -b0[10], y1] + G[-b0[5], -b0[9], 
         -b0[1], -b0[11], y1] + G[-b0[5], -b0[9], -b0[8], -b0[8], y1] + 
        G[-b0[5], -b0[9], -b0[8], -b0[9], y1] + G[-b0[5], -b0[9], -b0[8], 
         -b0[10], y1] + G[-b0[5], -b0[9], -b0[8], -b0[11], y1] - 
        3*G[-b0[5], -b0[9], -b0[9], -b0[1], y1] + G[-b0[5], -b0[9], -b0[9], 
         -b0[8], y1] + G[-b0[5], -b0[9], -b0[9], -b0[9], y1] + 
        G[-b0[5], -b0[9], -b0[9], -b0[10], y1] + G[-b0[5], -b0[9], -b0[9], 
         -b0[11], y1] - 3*G[-b0[5], -b0[9], -b0[10], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[10], -b0[8], y1] + G[-b0[5], -b0[9], -b0[10], 
         -b0[9], y1] + G[-b0[5], -b0[9], -b0[10], -b0[10], y1] + 
        G[-b0[5], -b0[9], -b0[10], -b0[11], y1] + G[-b0[5], -b0[9], 
         -b0[11], -b0[8], y1] + G[-b0[5], -b0[9], -b0[11], -b0[9], y1] + 
        G[-b0[5], -b0[9], -b0[11], -b0[10], y1] + G[-b0[5], -b0[9], 
         -b0[11], -b0[11], y1] + G[-b0[5], -b0[10], -b0[1], -b0[1], y1] + 
        G[-b0[5], -b0[10], -b0[1], -b0[8], y1] - 
        3*G[-b0[5], -b0[10], -b0[1], -b0[9], y1] - 
        3*G[-b0[5], -b0[10], -b0[1], -b0[10], y1] + G[-b0[5], -b0[10], 
         -b0[1], -b0[11], y1] + G[-b0[5], -b0[10], -b0[8], -b0[8], y1] + 
        G[-b0[5], -b0[10], -b0[8], -b0[9], y1] + G[-b0[5], -b0[10], -b0[8], 
         -b0[10], y1] + G[-b0[5], -b0[10], -b0[8], -b0[11], y1] - 
        3*G[-b0[5], -b0[10], -b0[9], -b0[1], y1] + G[-b0[5], -b0[10], 
         -b0[9], -b0[8], y1] + G[-b0[5], -b0[10], -b0[9], -b0[9], y1] + 
        G[-b0[5], -b0[10], -b0[9], -b0[10], y1] + G[-b0[5], -b0[10], 
         -b0[9], -b0[11], y1] - 3*G[-b0[5], -b0[10], -b0[10], -b0[1], y1] + 
        G[-b0[5], -b0[10], -b0[10], -b0[8], y1] + G[-b0[5], -b0[10], 
         -b0[10], -b0[9], y1] + G[-b0[5], -b0[10], -b0[10], -b0[10], y1] + 
        G[-b0[5], -b0[10], -b0[10], -b0[11], y1] + G[-b0[5], -b0[10], 
         -b0[11], -b0[8], y1] + G[-b0[5], -b0[10], -b0[11], -b0[9], y1] + 
        G[-b0[5], -b0[10], -b0[11], -b0[10], y1] + G[-b0[5], -b0[10], 
         -b0[11], -b0[11], y1] + 3*G[-b0[5], -b0[11], -b0[1], -b0[1], y1] - 
        G[-b0[5], -b0[11], -b0[1], -b0[8], y1] - G[-b0[5], -b0[11], -b0[1], 
         -b0[11], y1] - G[-b0[5], -b0[11], -b0[8], -b0[1], y1] + 
        G[-b0[5], -b0[11], -b0[8], -b0[8], y1] + G[-b0[5], -b0[11], -b0[8], 
         -b0[9], y1] + G[-b0[5], -b0[11], -b0[8], -b0[10], y1] + 
        G[-b0[5], -b0[11], -b0[8], -b0[11], y1] + G[-b0[5], -b0[11], 
         -b0[9], -b0[8], y1] + G[-b0[5], -b0[11], -b0[9], -b0[9], y1] + 
        G[-b0[5], -b0[11], -b0[9], -b0[10], y1] + G[-b0[5], -b0[11], 
         -b0[9], -b0[11], y1] + G[-b0[5], -b0[11], -b0[10], -b0[8], y1] + 
        G[-b0[5], -b0[11], -b0[10], -b0[9], y1] + G[-b0[5], -b0[11], 
         -b0[10], -b0[10], y1] + G[-b0[5], -b0[11], -b0[10], -b0[11], y1] - 
        G[-b0[5], -b0[11], -b0[11], -b0[1], y1] + G[-b0[5], -b0[11], 
         -b0[11], -b0[8], y1] + G[-b0[5], -b0[11], -b0[11], -b0[9], y1] + 
        G[-b0[5], -b0[11], -b0[11], -b0[10], y1] + G[-b0[5], -b0[11], 
         -b0[11], -b0[11], y1])*Log[(1 + x0b)/2] + 
      ((2*G[-b0[4], -b0[1], -b0[8], y1] + 2*G[-b0[4], -b0[1], -b0[11], 
           y1] + 2*G[-b0[4], -b0[8], -b0[1], y1] - G[-b0[4], -b0[8], 
          -b0[8], y1] - G[-b0[4], -b0[8], -b0[11], y1] - 
         G[-b0[4], -b0[9], -b0[9], y1] - G[-b0[4], -b0[9], -b0[10], y1] - 
         G[-b0[4], -b0[10], -b0[9], y1] - G[-b0[4], -b0[10], -b0[10], y1] + 
         2*G[-b0[4], -b0[11], -b0[1], y1] - G[-b0[4], -b0[11], -b0[8], 
          y1] - G[-b0[4], -b0[11], -b0[11], y1] - 
         2*G[-b0[5], -b0[1], -b0[8], y1] - 2*G[-b0[5], -b0[1], -b0[11], 
           y1] - 2*G[-b0[5], -b0[8], -b0[1], y1] + G[-b0[5], -b0[8], 
          -b0[8], y1] + G[-b0[5], -b0[8], -b0[11], y1] + 
         G[-b0[5], -b0[9], -b0[9], y1] + G[-b0[5], -b0[9], -b0[10], y1] + 
         G[-b0[5], -b0[10], -b0[9], y1] + G[-b0[5], -b0[10], -b0[10], y1] - 
         2*G[-b0[5], -b0[11], -b0[1], y1] + G[-b0[5], -b0[11], -b0[8], 
          y1] + G[-b0[5], -b0[11], -b0[11], y1])*Log[(1 + x0b)/2]^2)/2 + 
      ((-G[-b0[4], -b0[8], y1] - G[-b0[4], -b0[11], y1] + 
         G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[11], y1])*
        Log[(1 + x0b)/2]^3)/6 + 
      ((G[-b0[4], -b0[8], y1] + G[-b0[4], -b0[11], y1] - 
         G[-b0[5], -b0[8], y1] - G[-b0[5], -b0[11], y1])*Log[(1 - x0b)/2]*
        (Log[(1 - x0b)/2]^2 - 3*Log[(1 + x0b)/2]^2))/6 + 
      ((2*G[-b0[4], -b0[1], -b0[1], y1] + G[-b0[4], -b0[8], -b0[9], y1] + 
         G[-b0[4], -b0[8], -b0[10], y1] + G[-b0[4], -b0[9], -b0[8], y1] + 
         G[-b0[4], -b0[9], -b0[11], y1] + G[-b0[4], -b0[10], -b0[8], y1] + 
         G[-b0[4], -b0[10], -b0[11], y1] + G[-b0[4], -b0[11], -b0[9], y1] + 
         G[-b0[4], -b0[11], -b0[10], y1] - 2*G[-b0[5], -b0[1], -b0[1], 
           y1] - G[-b0[5], -b0[8], -b0[9], y1] - G[-b0[5], -b0[8], -b0[10], 
          y1] - G[-b0[5], -b0[9], -b0[8], y1] - G[-b0[5], -b0[9], -b0[11], 
          y1] - G[-b0[5], -b0[10], -b0[8], y1] - G[-b0[5], -b0[10], 
          -b0[11], y1] - G[-b0[5], -b0[11], -b0[9], y1] - 
         G[-b0[5], -b0[11], -b0[10], y1])*(Log[(1 - x0b)/2]^2 - 
         Log[(1 + x0b)/2]^2))/2 + 
      ((-G[-b0[4], -b0[9], y1] - G[-b0[4], -b0[10], y1] + 
         G[-b0[5], -b0[9], y1] + G[-b0[5], -b0[10], y1])*Log[(1 + x0b)/2]*
        (-3*Log[(1 - x0b)/2]^2 + Log[(1 + x0b)/2]^2))/6 + 
      ((-G[-b0[4], -b0[1], y1] + G[-b0[5], -b0[1], y1])*
        Log[(1 - x0b)/(1 + x0b)]*(Log[(1 - x0b)/2]^2 + 
         Log[(1 - x0b)/2]*Log[(1 + x0b)/2] + Log[(1 + x0b)/2]^2))/6 + 
      ((G[-b0[4], y1] - G[-b0[5], y1])*(Log[(1 - x0b)/2]^4 - 
         Log[(1 + x0b)/2]^4))/24 + 
      ((-G[-b0[4], -b0[1], y1] + G[-b0[5], -b0[1], y1])*
        (6*Zeta[2]*Log[(1 - x0b)/2] + Log[(1 - x0b)/2]^3 - 
         6*Zeta[2]*Log[1 - x0b] - 6*Zeta[2]*Log[(1 + x0b)/2] + 
         3*Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] - 3*Log[(1 - x0b)/2]*
          Log[(1 + x0b)/2]^2 - Log[(1 + x0b)/2]^3 + 
         6*Zeta[2]*Log[1 + x0b]))/6 + ((-G[-b0[4], y1] + G[-b0[5], y1])*
        (3*Zeta[2]*Log[(1 - x0b)/2]^2 - 3*Zeta[2]*Log[(1 - x0b)/4]*
          Log[1 - x0b] - Log[(1 - x0b)/2]^3*Log[(1 + x0b)/2] - 
         3*Zeta[2]*Log[(1 + x0b)/2]^2 + Log[(1 - x0b)/2]*
          Log[(1 + x0b)/2]^3 + 3*Zeta[2]*Log[(1 - x0b)/4]*Log[1 + x0b] - 
         3*Zeta[2]*Log[1 - x0b]*Log[1 + x0b] + 3*Zeta[2]*Log[1 + x0b]^2))/
       6 + (G[-b0[4], -b0[1], -b0[8], -b0[8], y1] + G[-b0[4], -b0[1], 
         -b0[8], -b0[11], y1] - G[-b0[4], -b0[1], -b0[9], -b0[9], y1] - 
        G[-b0[4], -b0[1], -b0[9], -b0[10], y1] - G[-b0[4], -b0[1], -b0[10], 
         -b0[9], y1] - G[-b0[4], -b0[1], -b0[10], -b0[10], y1] + 
        G[-b0[4], -b0[1], -b0[11], -b0[8], y1] + G[-b0[4], -b0[1], -b0[11], 
         -b0[11], y1] + G[-b0[4], -b0[8], -b0[1], -b0[8], y1] + 
        G[-b0[4], -b0[8], -b0[1], -b0[11], y1] + G[-b0[4], -b0[8], -b0[8], 
         -b0[1], y1] + G[-b0[4], -b0[8], -b0[11], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[1], -b0[9], y1] - G[-b0[4], -b0[9], -b0[1], 
         -b0[10], y1] - G[-b0[4], -b0[9], -b0[9], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[10], -b0[1], y1] - G[-b0[4], -b0[10], -b0[1], 
         -b0[9], y1] - G[-b0[4], -b0[10], -b0[1], -b0[10], y1] - 
        G[-b0[4], -b0[10], -b0[9], -b0[1], y1] - G[-b0[4], -b0[10], 
         -b0[10], -b0[1], y1] + G[-b0[4], -b0[11], -b0[1], -b0[8], y1] + 
        G[-b0[4], -b0[11], -b0[1], -b0[11], y1] + G[-b0[4], -b0[11], 
         -b0[8], -b0[1], y1] + G[-b0[4], -b0[11], -b0[11], -b0[1], y1] - 
        G[-b0[5], -b0[1], -b0[8], -b0[8], y1] - G[-b0[5], -b0[1], -b0[8], 
         -b0[11], y1] + G[-b0[5], -b0[1], -b0[9], -b0[9], y1] + 
        G[-b0[5], -b0[1], -b0[9], -b0[10], y1] + G[-b0[5], -b0[1], -b0[10], 
         -b0[9], y1] + G[-b0[5], -b0[1], -b0[10], -b0[10], y1] - 
        G[-b0[5], -b0[1], -b0[11], -b0[8], y1] - G[-b0[5], -b0[1], -b0[11], 
         -b0[11], y1] - G[-b0[5], -b0[8], -b0[1], -b0[8], y1] - 
        G[-b0[5], -b0[8], -b0[1], -b0[11], y1] - G[-b0[5], -b0[8], -b0[8], 
         -b0[1], y1] - G[-b0[5], -b0[8], -b0[11], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[1], -b0[9], y1] + G[-b0[5], -b0[9], -b0[1], 
         -b0[10], y1] + G[-b0[5], -b0[9], -b0[9], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[10], -b0[1], y1] + G[-b0[5], -b0[10], -b0[1], 
         -b0[9], y1] + G[-b0[5], -b0[10], -b0[1], -b0[10], y1] + 
        G[-b0[5], -b0[10], -b0[9], -b0[1], y1] + G[-b0[5], -b0[10], 
         -b0[10], -b0[1], y1] - G[-b0[5], -b0[11], -b0[1], -b0[8], y1] - 
        G[-b0[5], -b0[11], -b0[1], -b0[11], y1] - G[-b0[5], -b0[11], 
         -b0[8], -b0[1], y1] - G[-b0[5], -b0[11], -b0[11], -b0[1], y1])*
       Log[(1 - x0b^2)/4] - 2*(G[-b0[4], -b0[1], -b0[9], y1] + 
        G[-b0[4], -b0[1], -b0[10], y1] + G[-b0[4], -b0[9], -b0[1], y1] - 
        G[-b0[4], -b0[9], -b0[9], y1] - G[-b0[4], -b0[9], -b0[10], y1] + 
        G[-b0[4], -b0[10], -b0[1], y1] - G[-b0[4], -b0[10], -b0[9], y1] - 
        G[-b0[4], -b0[10], -b0[10], y1] - G[-b0[5], -b0[1], -b0[9], y1] - 
        G[-b0[5], -b0[1], -b0[10], y1] - G[-b0[5], -b0[9], -b0[1], y1] + 
        G[-b0[5], -b0[9], -b0[9], y1] + G[-b0[5], -b0[9], -b0[10], y1] - 
        G[-b0[5], -b0[10], -b0[1], y1] + G[-b0[5], -b0[10], -b0[9], y1] + 
        G[-b0[5], -b0[10], -b0[10], y1])*PolyLog[2, (1 - x0b)/2] + 
      (G[-b0[4], -b0[1], -b0[1], y1] - G[-b0[5], -b0[1], -b0[1], y1])*
       (Log[(1 - x0b)/2]^2 - Log[(1 + x0b)/2]^2 + 
        2*PolyLog[2, (1 - x0b)/2] - 2*PolyLog[2, (1 + x0b)/2]) + 
      (G[-b0[4], -b0[1], -b0[8], y1] - G[-b0[4], -b0[1], -b0[9], y1] - 
        G[-b0[4], -b0[1], -b0[10], y1] + G[-b0[4], -b0[1], -b0[11], y1] + 
        G[-b0[4], -b0[8], -b0[1], y1] - G[-b0[4], -b0[8], -b0[8], y1] - 
        G[-b0[4], -b0[8], -b0[11], y1] - G[-b0[4], -b0[9], -b0[1], y1] + 
        G[-b0[4], -b0[9], -b0[9], y1] + G[-b0[4], -b0[9], -b0[10], y1] - 
        G[-b0[4], -b0[10], -b0[1], y1] + G[-b0[4], -b0[10], -b0[9], y1] + 
        G[-b0[4], -b0[10], -b0[10], y1] + G[-b0[4], -b0[11], -b0[1], y1] - 
        G[-b0[4], -b0[11], -b0[8], y1] - G[-b0[4], -b0[11], -b0[11], y1] - 
        G[-b0[5], -b0[1], -b0[8], y1] + G[-b0[5], -b0[1], -b0[9], y1] + 
        G[-b0[5], -b0[1], -b0[10], y1] - G[-b0[5], -b0[1], -b0[11], y1] - 
        G[-b0[5], -b0[8], -b0[1], y1] + G[-b0[5], -b0[8], -b0[8], y1] + 
        G[-b0[5], -b0[8], -b0[11], y1] + G[-b0[5], -b0[9], -b0[1], y1] - 
        G[-b0[5], -b0[9], -b0[9], y1] - G[-b0[5], -b0[9], -b0[10], y1] + 
        G[-b0[5], -b0[10], -b0[1], y1] - G[-b0[5], -b0[10], -b0[9], y1] - 
        G[-b0[5], -b0[10], -b0[10], y1] - G[-b0[5], -b0[11], -b0[1], y1] + 
        G[-b0[5], -b0[11], -b0[8], y1] + G[-b0[5], -b0[11], -b0[11], y1])*
       (Zeta[2] - PolyLog[2, (1 - x0b)/2] - PolyLog[2, (1 + x0b)/2]) + 
      Zeta[2]*(G[-b0[4], y1] - G[-b0[5], y1])*(PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + (2*G[-b0[4], -b0[1], -b0[1], y1] + 
        G[-b0[4], -b0[8], -b0[9], y1] + G[-b0[4], -b0[8], -b0[10], y1] + 
        G[-b0[4], -b0[9], -b0[8], y1] + G[-b0[4], -b0[9], -b0[11], y1] + 
        G[-b0[4], -b0[10], -b0[8], y1] + G[-b0[4], -b0[10], -b0[11], y1] + 
        G[-b0[4], -b0[11], -b0[9], y1] + G[-b0[4], -b0[11], -b0[10], y1] - 
        2*G[-b0[5], -b0[1], -b0[1], y1] - G[-b0[5], -b0[8], -b0[9], y1] - 
        G[-b0[5], -b0[8], -b0[10], y1] - G[-b0[5], -b0[9], -b0[8], y1] - 
        G[-b0[5], -b0[9], -b0[11], y1] - G[-b0[5], -b0[10], -b0[8], y1] - 
        G[-b0[5], -b0[10], -b0[11], y1] - G[-b0[5], -b0[11], -b0[9], y1] - 
        G[-b0[5], -b0[11], -b0[10], y1])*(PolyLog[2, (1 - x0b)/2] - 
        PolyLog[2, (1 + x0b)/2]) + (-G[-b0[4], -b0[1], -b0[8], y1] - 
        G[-b0[4], -b0[1], -b0[11], y1] - G[-b0[4], -b0[8], -b0[1], y1] - 
        G[-b0[4], -b0[11], -b0[1], y1] + G[-b0[5], -b0[1], -b0[8], y1] + 
        G[-b0[5], -b0[1], -b0[11], y1] + G[-b0[5], -b0[8], -b0[1], y1] + 
        G[-b0[5], -b0[11], -b0[1], y1])*(Log[(1 - x0b)/2]^2 + 
        PolyLog[2, (1 - x0b)/2] - PolyLog[2, (1 + x0b)/2]) + 
      2*(G[-b0[4], -b0[1], -b0[8], y1] + G[-b0[4], -b0[1], -b0[11], y1] + 
        G[-b0[4], -b0[8], -b0[1], y1] - G[-b0[4], -b0[8], -b0[8], y1] - 
        G[-b0[4], -b0[8], -b0[11], y1] + G[-b0[4], -b0[11], -b0[1], y1] - 
        G[-b0[4], -b0[11], -b0[8], y1] - G[-b0[4], -b0[11], -b0[11], y1] - 
        G[-b0[5], -b0[1], -b0[8], y1] - G[-b0[5], -b0[1], -b0[11], y1] - 
        G[-b0[5], -b0[8], -b0[1], y1] + G[-b0[5], -b0[8], -b0[8], y1] + 
        G[-b0[5], -b0[8], -b0[11], y1] - G[-b0[5], -b0[11], -b0[1], y1] + 
        G[-b0[5], -b0[11], -b0[8], y1] + G[-b0[5], -b0[11], -b0[11], y1])*
       PolyLog[2, (1 + x0b)/2] + (G[-b0[4], -b0[1], -b0[9], y1] + 
        G[-b0[4], -b0[1], -b0[10], y1] + G[-b0[4], -b0[9], -b0[1], y1] + 
        G[-b0[4], -b0[10], -b0[1], y1] - G[-b0[5], -b0[1], -b0[9], y1] - 
        G[-b0[5], -b0[1], -b0[10], y1] - G[-b0[5], -b0[9], -b0[1], y1] - 
        G[-b0[5], -b0[10], -b0[1], y1])*(Log[(1 + x0b)/2]^2 - 
        PolyLog[2, (1 - x0b)/2] + PolyLog[2, (1 + x0b)/2]) + 
      ((-G[-b0[4], -b0[8], y1] - G[-b0[4], -b0[11], y1] + 
         G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[11], y1])*
        (2*Zeta[3] + Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] + 
         2*Log[(1 - x0b)/2]*PolyLog[2, (1 - x0b)/2] - 
         2*PolyLog[3, (1 - x0b)/2]))/2 + 
      (-G[-b0[4], -b0[8], y1] - G[-b0[4], -b0[11], y1] + 
        G[-b0[5], -b0[8], y1] + G[-b0[5], -b0[11], y1])*
       (Zeta[2]*Log[(1 - x0b)/2] - Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] - 
        Log[(1 - x0b)/2]*PolyLog[2, (1 - x0b)/2] - 
        PolyLog[3, (1 - x0b)/2]) + 2*(G[-b0[4], -b0[9], y1] + 
        G[-b0[4], -b0[10], y1] - G[-b0[5], -b0[9], y1] - 
        G[-b0[5], -b0[10], y1])*PolyLog[3, (1 - x0b)/2] + 
      ((G[-b0[4], -b0[9], y1] + G[-b0[4], -b0[10], y1] - 
         G[-b0[5], -b0[9], y1] - G[-b0[5], -b0[10], y1])*
        (2*Zeta[3] + Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 + 
         2*Log[(1 + x0b)/2]*PolyLog[2, (1 + x0b)/2] - 
         2*PolyLog[3, (1 + x0b)/2]))/2 + 
      (G[-b0[4], -b0[9], y1] + G[-b0[4], -b0[10], y1] - 
        G[-b0[5], -b0[9], y1] - G[-b0[5], -b0[10], y1])*
       (Zeta[2]*Log[(1 + x0b)/2] - Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 - 
        Log[(1 + x0b)/2]*PolyLog[2, (1 + x0b)/2] - 
        PolyLog[3, (1 + x0b)/2]) - 2*(G[-b0[4], -b0[1], y1] - 
        G[-b0[5], -b0[1], y1])*(PolyLog[3, (1 - x0b)/2] - 
        PolyLog[3, (1 + x0b)/2]) - 2*(G[-b0[4], -b0[8], y1] + 
        G[-b0[4], -b0[11], y1] - G[-b0[5], -b0[8], y1] - 
        G[-b0[5], -b0[11], y1])*PolyLog[3, (1 + x0b)/2] + 
      (G[-b0[4], -b0[1], y1] - G[-b0[5], -b0[1], y1])*
       (Zeta[2]*Log[1 - x0b] - Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] + 
        Log[(1 - x0b)/2]*Log[(1 + x0b)/2]^2 - Zeta[2]*Log[1 + x0b] - 
        Log[(1 - x0b)/2]*PolyLog[2, (1 - x0b)/2] + Log[(1 + x0b)/2]*
         PolyLog[2, (1 + x0b)/2] - PolyLog[3, (1 - x0b)/2] + 
        PolyLog[3, (1 + x0b)/2]) + 
      ((G[-b0[4], -b0[1], y1] - G[-b0[5], -b0[1], y1])*
        (Log[(1 - x0b)/2]^2*Log[(1 + x0b)/2] - Log[(1 - x0b)/2]*
          Log[(1 + x0b)/2]^2 + 2*Log[(1 - x0b)/2]*PolyLog[2, 
           (1 - x0b)/2] - 2*Log[(1 + x0b)/2]*PolyLog[2, (1 + x0b)/2] - 
         2*PolyLog[3, (1 - x0b)/2] + 2*PolyLog[3, (1 + x0b)/2]))/2 + 
      (G[-b0[4], y1] - G[-b0[5], y1])*(Log[(1 + x0b)/2]*
         PolyLog[3, (1 - x0b)/2] - Log[(1 - x0b)/2]*
         PolyLog[3, (1 + x0b)/2]) + 2*(G[-b0[4], y1] - G[-b0[5], y1])*
       (PolyLog[4, (1 - x0b)/2] - PolyLog[4, (1 + x0b)/2]) + 
      ((-G[-b0[4], y1] + G[-b0[5], y1])*(-6*Zeta[2]*Log[(1 - x0b)/2]^2 - 
         2*Log[(-1 - x0b)/2]*Log[(1 - x0b)/2]^3 + Log[(1 - x0b)/2]^4 + 
         12*Zeta[3]*Log[1 - x0b] + 6*Zeta[2]*Log[(1 + x0b)/2]^2 + 
         2*Log[(-1 + x0b)/2]*Log[(1 + x0b)/2]^3 - Log[(1 + x0b)/2]^4 - 
         12*Zeta[3]*Log[1 + x0b] + 12*Log[(1 + x0b)/2]*
          PolyLog[3, (1 - x0b)/2] - 12*Log[(1 - x0b)/2]*
          PolyLog[3, (1 + x0b)/2] - 12*PolyLog[4, (1 - x0b)/2] + 
         12*PolyLog[4, -2/(-1 + x0b)] - 12*PolyLog[4, 2/(1 + x0b)] - 
         12*PolyLog[4, (-1 + x0b)/(1 + x0b)] + 
         12*PolyLog[4, (1 + x0b)/2] + 12*PolyLog[4, (1 + x0b)/
            (-1 + x0b)]))/12))/(2*Sqrt[am]*(1 + am)*(uklm - up))))/
 (Sqrt[Aklb]*Sqrt[vklm*vklp]);

